The bunkbed problem and the random cluster model

The well known bunkbed conjecture about percolation on finite graphs is now resolved; Gladkov, Pak and Zimin, building upon work of Hollom, have constructed a counterexample. We revisit this conjecture and study it in the broader context of the class of random cluster measures. We show that the major partial (positive) results on the bunkbed conjecture can also be proved for all random cluster measures, including the results for complete graphs, complete bipartite graphs, and the case when $p \uparrow 1$. The arboreal gas measure for forests is another limit of the random cluster measure for which we conjecture the inequality to be true and provide proofs in special cases. We identify a setting where the conjecture does hold, that of ``almost spanning tree measures''. A further analysis leads to intriguing correlation inequalities that complement Rayleigh's inequalities for spanning tree measures.

==> anc/generalq.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ff84f766",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TOTAL configurations: 244140625\n",
      "SUBCHUNK size: 5000 → 48829 chunks\n",
      "Using 16 cores for parallel processing (start method: fork).\n",
      "  → Completed chunk 100/48829 in 28.3s\n",
      "  → Completed chunk 200/48829 in 50.6s\n",
      "  → Completed chunk 300/48829 in 72.9s\n",
      "  → Completed chunk 400/48829 in 97.0s\n",
      "  → Completed chunk 500/48829 in 117.6s\n",
      "  → Completed chunk 600/48829 in 139.0s\n",
      "  → Completed chunk 700/48829 in 160.9s\n",
      "  → Completed chunk 800/48829 in 174.2s\n",
      "  → Completed chunk 900/48829 in 197.5s\n",
      "  → Completed chunk 1000/48829 in 215.0s\n",
      "  → Completed chunk 1100/48829 in 236.5s\n",
      "  → Completed chunk 1200/48829 in 258.8s\n",
      "  → Completed chunk 1300/48829 in 278.0s\n",
      "  → Completed chunk 1400/48829 in 301.5s\n",
      "  → Completed chunk 1500/48829 in 323.5s\n",
      "  → Completed chunk 1600/48829 in 337.4s\n",
      "  → Completed chunk 1700/48829 in 358.8s\n",
      "  → Completed chunk 1800/48829 in 369.9s\n",
      "  → Completed chunk 1900/48829 in 386.0s\n",
      "  → Completed chunk 2000/48829 in 408.7s\n",
      "  → Completed chunk 2100/48829 in 427.5s\n",
      "  → Completed chunk 2200/48829 in 454.6s\n",
      "  → Completed chunk 2300/48829 in 473.9s\n",
      "  → Completed chunk 2400/48829 in 492.6s\n",
      "  → Completed chunk 2500/48829 in 508.7s\n",
      "  → Completed chunk 2600/48829 in 541.3s\n",
      "  → Completed chunk 2700/48829 in 556.8s\n",
      "  → Completed chunk 2800/48829 in 573.8s\n",
      "  → Completed chunk 2900/48829 in 594.7s\n",
      "  → Completed chunk 3000/48829 in 617.8s\n",
      "  → Completed chunk 3100/48829 in 635.2s\n",
      "  → Completed chunk 3200/48829 in 659.3s\n",
      "  → Completed chunk 3300/48829 in 680.8s\n",
      "  → Completed chunk 3400/48829 in 704.1s\n",
      "  → Completed chunk 3500/48829 in 720.3s\n",
      "  → Completed chunk 3600/48829 in 739.2s\n",
      "  → Completed chunk 3700/48829 in 760.8s\n",
      "  → Completed chunk 3800/48829 in 782.0s\n",
      "  → Completed chunk 3900/48829 in 796.1s\n",
      "  → Completed chunk 4000/48829 in 815.2s\n",
      "  → Completed chunk 4100/48829 in 839.7s\n",
      "  → Completed chunk 4200/48829 in 858.3s\n",
      "  → Completed chunk 4300/48829 in 875.8s\n",
      "  → Completed chunk 4400/48829 in 898.4s\n",
      "  → Completed chunk 4500/48829 in 914.8s\n",
      "  → Completed chunk 4600/48829 in 934.4s\n",
      "  → Completed chunk 4700/48829 in 949.8s\n",
      "  → Completed chunk 4800/48829 in 974.0s\n",
      "  → Completed chunk 4900/48829 in 988.0s\n",
      "  → Completed chunk 5000/48829 in 1005.5s\n",
      "  → Completed chunk 5100/48829 in 1022.0s\n",
      "  → Completed chunk 5200/48829 in 1041.8s\n",
      "  → Completed chunk 5300/48829 in 1060.1s\n",
      "  → Completed chunk 5400/48829 in 1079.6s\n",
      "  → Completed chunk 5500/48829 in 1092.7s\n",
      "  → Completed chunk 5600/48829 in 1105.0s\n",
      "  → Completed chunk 5700/48829 in 1122.5s\n",
      "  → Completed chunk 5800/48829 in 1135.2s\n",
      "  → Completed chunk 5900/48829 in 1157.5s\n",
      "  → Completed chunk 6000/48829 in 1174.3s\n",
      "  → Completed chunk 6100/48829 in 1204.5s\n",
      "  → Completed chunk 6200/48829 in 1220.5s\n",
      "  → Completed chunk 6300/48829 in 1241.2s\n",
      "  → Completed chunk 6400/48829 in 1255.6s\n",
      "  → Completed chunk 6500/48829 in 1283.0s\n",
      "  → Completed chunk 6600/48829 in 1296.6s\n",
      "  → Completed chunk 6700/48829 in 1319.1s\n",
      "  → Completed chunk 6800/48829 in 1333.2s\n",
      "  → Completed chunk 6900/48829 in 1359.4s\n",
      "  → Completed chunk 7000/48829 in 1375.9s\n",
      "  → Completed chunk 7100/48829 in 1399.8s\n",
      "  → Completed chunk 7200/48829 in 1420.0s\n",
      "  → Completed chunk 7300/48829 in 1444.2s\n",
      "  → Completed chunk 7400/48829 in 1459.5s\n",
      "  → Completed chunk 7500/48829 in 1478.0s\n",
      "  → Completed chunk 7600/48829 in 1497.0s\n",
      "  → Completed chunk 7700/48829 in 1519.7s\n",
      "  → Completed chunk 7800/48829 in 1532.8s\n",
      "  → Completed chunk 7900/48829 in 1548.0s\n",
      "  → Completed chunk 8000/48829 in 1564.4s\n",
      "  → Completed chunk 8100/48829 in 1579.3s\n",
      "  → Completed chunk 8200/48829 in 1597.9s\n",
      "  → Completed chunk 8300/48829 in 1617.5s\n",
      "  → Completed chunk 8400/48829 in 1626.7s\n",
      "  → Completed chunk 8500/48829 in 1650.6s\n",
      "  → Completed chunk 8600/48829 in 1660.3s\n",
      "  → Completed chunk 8700/48829 in 1675.4s\n",
      "  → Completed chunk 8800/48829 in 1692.8s\n",
      "  → Completed chunk 8900/48829 in 1706.8s\n",
      "  → Completed chunk 9000/48829 in 1725.4s\n",
      "  → Completed chunk 9100/48829 in 1746.7s\n",
      "  → Completed chunk 9200/48829 in 1765.2s\n",
      "  → Completed chunk 9300/48829 in 1780.9s\n",
      "  → Completed chunk 9400/48829 in 1790.9s\n",
      "  → Completed chunk 9500/48829 in 1809.5s\n",
      "  → Completed chunk 9600/48829 in 1822.1s\n",
      "  → Completed chunk 9700/48829 in 1836.8s\n",
      "  → Completed chunk 9800/48829 in 1851.2s\n",
      "  → Completed chunk 9900/48829 in 1866.6s\n",
      "  → Completed chunk 10000/48829 in 1876.6s\n",
      "  → Completed chunk 10100/48829 in 1890.1s\n",
      "  → Completed chunk 10200/48829 in 1906.8s\n",
      "  → Completed chunk 10300/48829 in 1926.6s\n",
      "  → Completed chunk 10400/48829 in 1941.9s\n",
      "  → Completed chunk 10500/48829 in 1957.3s\n",
      "  → Completed chunk 10600/48829 in 1974.5s\n",
      "  → Completed chunk 10700/48829 in 1993.2s\n",
      "  → Completed chunk 10800/48829 in 2013.1s\n",
      "  → Completed chunk 10900/48829 in 2029.1s\n",
      "  → Completed chunk 11000/48829 in 2048.6s\n",
      "  → Completed chunk 11100/48829 in 2072.5s\n",
      "  → Completed chunk 11200/48829 in 2095.2s\n",
      "  → Completed chunk 11300/48829 in 2112.3s\n",
      "  → Completed chunk 11400/48829 in 2124.7s\n",
      "  → Completed chunk 11500/48829 in 2136.0s\n",
      "  → Completed chunk 11600/48829 in 2150.4s\n",
      "  → Completed chunk 11700/48829 in 2161.4s\n",
      "  → Completed chunk 11800/48829 in 2173.7s\n",
      "  → Completed chunk 11900/48829 in 2187.4s\n",
      "  → Completed chunk 12000/48829 in 2203.7s\n",
      "  → Completed chunk 12100/48829 in 2216.9s\n",
      "  → Completed chunk 12200/48829 in 2233.4s\n",
      "  → Completed chunk 12300/48829 in 2252.6s\n",
      "  → Completed chunk 12400/48829 in 2272.3s\n",
      "  → Completed chunk 12500/48829 in 2287.4s\n",
      "  → Completed chunk 12600/48829 in 2300.2s\n",
      "  → Completed chunk 12700/48829 in 2311.5s\n",
      "  → Completed chunk 12800/48829 in 2327.5s\n",
      "  → Completed chunk 12900/48829 in 2352.0s\n",
      "  → Completed chunk 13000/48829 in 2372.2s\n",
      "  → Completed chunk 13100/48829 in 2389.0s\n",
      "  → Completed chunk 13200/48829 in 2407.5s\n",
      "  → Completed chunk 13300/48829 in 2421.3s\n",
      "  → Completed chunk 13400/48829 in 2434.8s\n",
      "  → Completed chunk 13500/48829 in 2445.8s\n",
      "  → Completed chunk 13600/48829 in 2457.7s\n",
      "  → Completed chunk 13700/48829 in 2473.5s\n",
      "  → Completed chunk 13800/48829 in 2492.0s\n",
      "  → Completed chunk 13900/48829 in 2503.1s\n",
      "  → Completed chunk 14000/48829 in 2513.6s\n",
      "  → Completed chunk 14100/48829 in 2532.5s\n",
      "  → Completed chunk 14200/48829 in 2548.7s\n",
      "  → Completed chunk 14300/48829 in 2563.3s\n",
      "  → Completed chunk 14400/48829 in 2580.2s\n",
      "  → Completed chunk 14500/48829 in 2596.9s\n",
      "  → Completed chunk 14600/48829 in 2615.7s\n",
      "  → Completed chunk 14700/48829 in 2631.3s\n",
      "  → Completed chunk 14800/48829 in 2644.8s\n",
      "  → Completed chunk 14900/48829 in 2666.1s\n",
      "  → Completed chunk 15000/48829 in 2685.9s\n",
      "  → Completed chunk 15100/48829 in 2706.4s\n",
      "  → Completed chunk 15200/48829 in 2719.5s\n",
      "  → Completed chunk 15300/48829 in 2733.3s\n",
      "  → Completed chunk 15400/48829 in 2747.2s\n",
      "  → Completed chunk 15500/48829 in 2760.7s\n",
      "  → Completed chunk 15600/48829 in 2769.0s\n",
      "  → Completed chunk 15700/48829 in 2783.2s\n",
      "  → Completed chunk 15800/48829 in 2800.6s\n",
      "  → Completed chunk 15900/48829 in 2818.5s\n",
      "  → Completed chunk 16000/48829 in 2833.9s\n",
      "  → Completed chunk 16100/48829 in 2848.3s\n",
      "  → Completed chunk 16200/48829 in 2865.6s\n",
      "  → Completed chunk 16300/48829 in 2886.8s\n",
      "  → Completed chunk 16400/48829 in 2904.4s\n",
      "  → Completed chunk 16500/48829 in 2921.6s\n",
      "  → Completed chunk 16600/48829 in 2938.6s\n",
      "  → Completed chunk 16700/48829 in 2965.2s\n",
      "  → Completed chunk 16800/48829 in 2980.7s\n",
      "  → Completed chunk 16900/48829 in 3006.7s\n",
      "  → Completed chunk 17000/48829 in 3023.4s\n",
      "  → Completed chunk 17100/48829 in 3046.8s\n",
      "  → Completed chunk 17200/48829 in 3063.4s\n",
      "  → Completed chunk 17300/48829 in 3080.8s\n",
      "  → Completed chunk 17400/48829 in 3091.8s\n",
      "  → Completed chunk 17500/48829 in 3104.3s\n",
      "  → Completed chunk 17600/48829 in 3116.9s\n",
      "  → Completed chunk 17700/48829 in 3131.3s\n",
      "  → Completed chunk 17800/48829 in 3140.8s\n",
      "  → Completed chunk 17900/48829 in 3154.9s\n",
      "  → Completed chunk 18000/48829 in 3173.5s\n",
      "  → Completed chunk 18100/48829 in 3193.2s\n",
      "  → Completed chunk 18200/48829 in 3203.4s\n",
      "  → Completed chunk 18300/48829 in 3221.7s\n",
      "  → Completed chunk 18400/48829 in 3234.8s\n",
      "  → Completed chunk 18500/48829 in 3249.3s\n",
      "  → Completed chunk 18600/48829 in 3258.8s\n",
      "  → Completed chunk 18700/48829 in 3270.0s\n",
      "  → Completed chunk 18800/48829 in 3290.3s\n",
      "  → Completed chunk 18900/48829 in 3312.8s\n",
      "  → Completed chunk 19000/48829 in 3325.7s\n",
      "  → Completed chunk 19100/48829 in 3341.1s\n",
      "  → Completed chunk 19200/48829 in 3353.7s\n",
      "  → Completed chunk 19300/48829 in 3367.7s\n",
      "  → Completed chunk 19400/48829 in 3382.1s\n",
      "  → Completed chunk 19500/48829 in 3388.8s\n",
      "  → Completed chunk 19600/48829 in 3403.2s\n",
      "  → Completed chunk 19700/48829 in 3416.5s\n",
      "  → Completed chunk 19800/48829 in 3432.1s\n",
      "  → Completed chunk 19900/48829 in 3443.8s\n",
      "  → Completed chunk 20000/48829 in 3458.9s\n",
      "  → Completed chunk 20100/48829 in 3476.1s\n",
      "  → Completed chunk 20200/48829 in 3494.7s\n",
      "  → Completed chunk 20300/48829 in 3504.4s\n",
      "  → Completed chunk 20400/48829 in 3521.1s\n",
      "  → Completed chunk 20500/48829 in 3538.5s\n",
      "  → Completed chunk 20600/48829 in 3555.0s\n",
      "  → Completed chunk 20700/48829 in 3570.1s\n",
      "  → Completed chunk 20800/48829 in 3586.3s\n",
      "  → Completed chunk 20900/48829 in 3603.7s\n",
      "  → Completed chunk 21000/48829 in 3622.9s\n",
      "  → Completed chunk 21100/48829 in 3635.8s\n",
      "  → Completed chunk 21200/48829 in 3648.4s\n",
      "  → Completed chunk 21300/48829 in 3660.6s\n",
      "  → Completed chunk 21400/48829 in 3673.9s\n",
      "  → Completed chunk 21500/48829 in 3689.2s\n",
      "  → Completed chunk 21600/48829 in 3699.6s\n",
      "  → Completed chunk 21700/48829 in 3718.7s\n",
      "  → Completed chunk 21800/48829 in 3733.3s\n",
      "  → Completed chunk 21900/48829 in 3753.9s\n",
      "  → Completed chunk 22000/48829 in 3766.2s\n",
      "  → Completed chunk 22100/48829 in 3785.7s\n",
      "  → Completed chunk 22200/48829 in 3800.1s\n",
      "  → Completed chunk 22300/48829 in 3813.7s\n",
      "  → Completed chunk 22400/48829 in 3826.1s\n",
      "  → Completed chunk 22500/48829 in 3843.1s\n",
      "  → Completed chunk 22600/48829 in 3853.6s\n",
      "  → Completed chunk 22700/48829 in 3871.9s\n",
      "  → Completed chunk 22800/48829 in 3887.5s\n",
      "  → Completed chunk 22900/48829 in 3905.3s\n",
      "  → Completed chunk 23000/48829 in 3925.3s\n",
      "  → Completed chunk 23100/48829 in 3938.2s\n",
      "  → Completed chunk 23200/48829 in 3950.5s\n",
      "  → Completed chunk 23300/48829 in 3971.9s\n",
      "  → Completed chunk 23400/48829 in 3978.3s\n",
      "  → Completed chunk 23500/48829 in 3992.5s\n",
      "  → Completed chunk 23600/48829 in 4009.6s\n",
      "  → Completed chunk 23700/48829 in 4025.7s\n",
      "  → Completed chunk 23800/48829 in 4037.2s\n",
      "  → Completed chunk 23900/48829 in 4053.7s\n",
      "  → Completed chunk 24000/48829 in 4071.3s\n",
      "  → Completed chunk 24100/48829 in 4086.4s\n",
      "  → Completed chunk 24200/48829 in 4096.7s\n",
      "  → Completed chunk 24300/48829 in 4113.9s\n",
      "  → Completed chunk 24400/48829 in 4127.2s\n",
      "  → Completed chunk 24500/48829 in 4144.4s\n",
      "  → Completed chunk 24600/48829 in 4155.0s\n",
      "  → Completed chunk 24700/48829 in 4175.4s\n",
      "  → Completed chunk 24800/48829 in 4192.5s\n",
      "  → Completed chunk 24900/48829 in 4213.5s\n",
      "  → Completed chunk 25000/48829 in 4222.6s\n",
      "  → Completed chunk 25100/48829 in 4239.4s\n",
      "  → Completed chunk 25200/48829 in 4248.7s\n",
      "  → Completed chunk 25300/48829 in 4263.3s\n",
      "  → Completed chunk 25400/48829 in 4280.5s\n",
      "  → Completed chunk 25500/48829 in 4293.5s\n",
      "  → Completed chunk 25600/48829 in 4312.4s\n",
      "  → Completed chunk 25700/48829 in 4327.3s\n",
      "  → Completed chunk 25800/48829 in 4343.0s\n",
      "  → Completed chunk 25900/48829 in 4358.6s\n",
      "  → Completed chunk 26000/48829 in 4377.0s\n",
      "  → Completed chunk 26100/48829 in 4393.4s\n",
      "  → Completed chunk 26200/48829 in 4411.4s\n",
      "  → Completed chunk 26300/48829 in 4426.9s\n",
      "  → Completed chunk 26400/48829 in 4441.9s\n",
      "  → Completed chunk 26500/48829 in 4457.5s\n",
      "  → Completed chunk 26600/48829 in 4480.5s\n",
      "  → Completed chunk 26700/48829 in 4498.6s\n",
      "  → Completed chunk 26800/48829 in 4518.1s\n",
      "  → Completed chunk 26900/48829 in 4535.8s\n",
      "  → Completed chunk 27000/48829 in 4549.1s\n",
      "  → Completed chunk 27100/48829 in 4562.3s\n",
      "  → Completed chunk 27200/48829 in 4583.5s\n",
      "  → Completed chunk 27300/48829 in 4591.6s\n",
      "  → Completed chunk 27400/48829 in 4603.8s\n",
      "  → Completed chunk 27500/48829 in 4616.1s\n",
      "  → Completed chunk 27600/48829 in 4631.4s\n",
      "  → Completed chunk 27700/48829 in 4643.5s\n",
      "  → Completed chunk 27800/48829 in 4661.1s\n",
      "  → Completed chunk 27900/48829 in 4677.9s\n",
      "  → Completed chunk 28000/48829 in 4689.6s\n",
      "  → Completed chunk 28100/48829 in 4703.9s\n",
      "  → Completed chunk 28200/48829 in 4716.2s\n",
      "  → Completed chunk 28300/48829 in 4730.6s\n",
      "  → Completed chunk 28400/48829 in 4744.3s\n",
      "  → Completed chunk 28500/48829 in 4755.7s\n",
      "  → Completed chunk 28600/48829 in 4771.8s\n",
      "  → Completed chunk 28700/48829 in 4789.7s\n",
      "  → Completed chunk 28800/48829 in 4805.6s\n",
      "  → Completed chunk 28900/48829 in 4816.7s\n",
      "  → Completed chunk 29000/48829 in 4831.5s\n",
      "  → Completed chunk 29100/48829 in 4845.1s\n",
      "  → Completed chunk 29200/48829 in 4861.0s\n",
      "  → Completed chunk 29300/48829 in 4876.3s\n",
      "  → Completed chunk 29400/48829 in 4892.7s\n",
      "  → Completed chunk 29500/48829 in 4902.7s\n",
      "  → Completed chunk 29600/48829 in 4921.1s\n",
      "  → Completed chunk 29700/48829 in 4939.9s\n",
      "  → Completed chunk 29800/48829 in 4957.5s\n",
      "  → Completed chunk 29900/48829 in 4978.4s\n",
      "  → Completed chunk 30000/48829 in 5000.2s\n",
      "  → Completed chunk 30100/48829 in 5017.1s\n",
      "  → Completed chunk 30200/48829 in 5037.1s\n",
      "  → Completed chunk 30300/48829 in 5057.4s\n",
      "  → Completed chunk 30400/48829 in 5075.8s\n",
      "  → Completed chunk 30500/48829 in 5102.2s\n",
      "  → Completed chunk 30600/48829 in 5132.0s\n",
      "  → Completed chunk 30700/48829 in 5168.2s\n",
      "  → Completed chunk 30800/48829 in 5190.1s\n",
      "  → Completed chunk 30900/48829 in 5209.4s\n",
      "  → Completed chunk 31000/48829 in 5223.9s\n",
      "  → Completed chunk 31100/48829 in 5246.6s\n",
      "  → Completed chunk 31200/48829 in 5263.4s\n",
      "  → Completed chunk 31300/48829 in 5279.8s\n",
      "  → Completed chunk 31400/48829 in 5296.1s\n",
      "  → Completed chunk 31500/48829 in 5322.4s\n",
      "  → Completed chunk 31600/48829 in 5337.6s\n",
      "  → Completed chunk 31700/48829 in 5373.4s\n",
      "  → Completed chunk 31800/48829 in 5397.2s\n",
      "  → Completed chunk 31900/48829 in 5422.8s\n",
      "  → Completed chunk 32000/48829 in 5434.2s\n",
      "  → Completed chunk 32100/48829 in 5457.8s\n",
      "  → Completed chunk 32200/48829 in 5476.4s\n",
      "  → Completed chunk 32300/48829 in 5503.6s\n",
      "  → Completed chunk 32400/48829 in 5513.0s\n",
      "  → Completed chunk 32500/48829 in 5536.3s\n",
      "  → Completed chunk 32600/48829 in 5558.5s\n",
      "  → Completed chunk 32700/48829 in 5583.7s\n",
      "  → Completed chunk 32800/48829 in 5596.8s\n",
      "  → Completed chunk 32900/48829 in 5630.1s\n",
      "  → Completed chunk 33000/48829 in 5651.2s\n",
      "  → Completed chunk 33100/48829 in 5674.3s\n",
      "  → Completed chunk 33200/48829 in 5686.3s\n",
      "  → Completed chunk 33300/48829 in 5709.7s\n",
      "  → Completed chunk 33400/48829 in 5732.4s\n",
      "  → Completed chunk 33500/48829 in 5755.2s\n",
      "  → Completed chunk 33600/48829 in 5773.9s\n",
      "  → Completed chunk 33700/48829 in 5797.9s\n",
      "  → Completed chunk 33800/48829 in 5819.4s\n",
      "  → Completed chunk 33900/48829 in 5847.0s\n",
      "  → Completed chunk 34000/48829 in 5869.7s\n",
      "  → Completed chunk 34100/48829 in 5891.7s\n",
      "  → Completed chunk 34200/48829 in 5902.6s\n",
      "  → Completed chunk 34300/48829 in 5922.3s\n",
      "  → Completed chunk 34400/48829 in 5947.9s\n",
      "  → Completed chunk 34500/48829 in 5975.6s\n",
      "  → Completed chunk 34600/48829 in 5994.5s\n",
      "  → Completed chunk 34700/48829 in 6019.3s\n",
      "  → Completed chunk 34800/48829 in 6036.8s\n",
      "  → Completed chunk 34900/48829 in 6067.8s\n",
      "  → Completed chunk 35000/48829 in 6092.4s\n",
      "  → Completed chunk 35100/48829 in 6108.7s\n",
      "  → Completed chunk 35200/48829 in 6132.4s\n",
      "  → Completed chunk 35300/48829 in 6155.6s\n",
      "  → Completed chunk 35400/48829 in 6183.3s\n",
      "  → Completed chunk 35500/48829 in 6204.4s\n",
      "  → Completed chunk 35600/48829 in 6231.8s\n",
      "  → Completed chunk 35700/48829 in 6252.2s\n",
      "  → Completed chunk 35800/48829 in 6272.6s\n",
      "  → Completed chunk 35900/48829 in 6297.6s\n",
      "  → Completed chunk 36000/48829 in 6330.7s\n",
      "  → Completed chunk 36100/48829 in 6350.6s\n",
      "  → Completed chunk 36200/48829 in 6374.8s\n",
      "  → Completed chunk 36300/48829 in 6395.8s\n",
      "  → Completed chunk 36400/48829 in 6419.8s\n",
      "  → Completed chunk 36500/48829 in 6448.3s\n",
      "  → Completed chunk 36600/48829 in 6483.2s\n",
      "  → Completed chunk 36700/48829 in 6507.7s\n",
      "  → Completed chunk 36800/48829 in 6524.4s\n",
      "  → Completed chunk 36900/48829 in 6544.6s\n",
      "  → Completed chunk 37000/48829 in 6561.5s\n",
      "  → Completed chunk 37100/48829 in 6572.3s\n",
      "  → Completed chunk 37200/48829 in 6589.8s\n",
      "  → Completed chunk 37300/48829 in 6604.2s\n",
      "  → Completed chunk 37400/48829 in 6622.3s\n",
      "  → Completed chunk 37500/48829 in 6633.9s\n",
      "  → Completed chunk 37600/48829 in 6658.7s\n",
      "  → Completed chunk 37700/48829 in 6680.3s\n",
      "  → Completed chunk 37800/48829 in 6704.0s\n",
      "  → Completed chunk 37900/48829 in 6718.9s\n",
      "  → Completed chunk 38000/48829 in 6733.5s\n",
      "  → Completed chunk 38100/48829 in 6750.0s\n",
      "  → Completed chunk 38200/48829 in 6765.6s\n",
      "  → Completed chunk 38300/48829 in 6783.2s\n",
      "  → Completed chunk 38400/48829 in 6801.8s\n",
      "  → Completed chunk 38500/48829 in 6820.0s\n",
      "  → Completed chunk 38600/48829 in 6840.9s\n",
      "  → Completed chunk 38700/48829 in 6855.2s\n",
      "  → Completed chunk 38800/48829 in 6871.9s\n",
      "  → Completed chunk 38900/48829 in 6888.0s\n",
      "  → Completed chunk 39000/48829 in 6903.0s\n",
      "  → Completed chunk 39100/48829 in 6910.1s\n",
      "  → Completed chunk 39200/48829 in 6923.2s\n",
      "  → Completed chunk 39300/48829 in 6934.3s\n",
      "  → Completed chunk 39400/48829 in 6942.8s\n",
      "  → Completed chunk 39500/48829 in 6957.4s\n",
      "  → Completed chunk 39600/48829 in 6970.7s\n",
      "  → Completed chunk 39700/48829 in 6984.1s\n",
      "  → Completed chunk 39800/48829 in 6995.2s\n",
      "  → Completed chunk 39900/48829 in 7010.3s\n",
      "  → Completed chunk 40000/48829 in 7023.6s\n",
      "  → Completed chunk 40100/48829 in 7042.1s\n",
      "  → Completed chunk 40200/48829 in 7055.7s\n",
      "  → Completed chunk 40300/48829 in 7070.3s\n",
      "  → Completed chunk 40400/48829 in 7087.5s\n",
      "  → Completed chunk 40500/48829 in 7105.9s\n",
      "  → Completed chunk 40600/48829 in 7118.7s\n",
      "  → Completed chunk 40700/48829 in 7127.6s\n",
      "  → Completed chunk 40800/48829 in 7138.2s\n",
      "  → Completed chunk 40900/48829 in 7151.2s\n",
      "  → Completed chunk 41000/48829 in 7158.6s\n",
      "  → Completed chunk 41100/48829 in 7171.6s\n",
      "  → Completed chunk 41200/48829 in 7182.2s\n",
      "  → Completed chunk 41300/48829 in 7194.3s\n",
      "  → Completed chunk 41400/48829 in 7205.1s\n",
      "  → Completed chunk 41500/48829 in 7223.1s\n",
      "  → Completed chunk 41600/48829 in 7233.8s\n",
      "  → Completed chunk 41700/48829 in 7250.9s\n",
      "  → Completed chunk 41800/48829 in 7264.4s\n",
      "  → Completed chunk 41900/48829 in 7277.2s\n",
      "  → Completed chunk 42000/48829 in 7285.3s\n",
      "  → Completed chunk 42100/48829 in 7297.3s\n",
      "  → Completed chunk 42200/48829 in 7312.6s\n",
      "  → Completed chunk 42300/48829 in 7325.6s\n",
      "  → Completed chunk 42400/48829 in 7339.9s\n",
      "  → Completed chunk 42500/48829 in 7357.9s\n",
      "  → Completed chunk 42600/48829 in 7368.4s\n",
      "  → Completed chunk 42700/48829 in 7380.6s\n",
      "  → Completed chunk 42800/48829 in 7391.9s\n",
      "  → Completed chunk 42900/48829 in 7403.0s\n",
      "  → Completed chunk 43000/48829 in 7415.4s\n",
      "  → Completed chunk 43100/48829 in 7428.2s\n",
      "  → Completed chunk 43200/48829 in 7437.3s\n",
      "  → Completed chunk 43300/48829 in 7447.7s\n",
      "  → Completed chunk 43400/48829 in 7462.8s\n",
      "  → Completed chunk 43500/48829 in 7477.0s\n",
      "  → Completed chunk 43600/48829 in 7488.1s\n",
      "  → Completed chunk 43700/48829 in 7501.0s\n",
      "  → Completed chunk 43800/48829 in 7516.9s\n",
      "  → Completed chunk 43900/48829 in 7533.5s\n",
      "  → Completed chunk 44000/48829 in 7547.2s\n",
      "  → Completed chunk 44100/48829 in 7560.2s\n",
      "  → Completed chunk 44200/48829 in 7575.8s\n",
      "  → Completed chunk 44300/48829 in 7596.4s\n",
      "  → Completed chunk 44400/48829 in 7613.3s\n",
      "  → Completed chunk 44500/48829 in 7629.6s\n",
      "  → Completed chunk 44600/48829 in 7637.5s\n",
      "  → Completed chunk 44700/48829 in 7649.5s\n",
      "  → Completed chunk 44800/48829 in 7660.5s\n",
      "  → Completed chunk 44900/48829 in 7668.5s\n",
      "  → Completed chunk 45000/48829 in 7679.9s\n",
      "  → Completed chunk 45100/48829 in 7693.7s\n",
      "  → Completed chunk 45200/48829 in 7708.5s\n",
      "  → Completed chunk 45300/48829 in 7721.2s\n",
      "  → Completed chunk 45400/48829 in 7731.4s\n",
      "  → Completed chunk 45500/48829 in 7748.5s\n",
      "  → Completed chunk 45600/48829 in 7766.4s\n",
      "  → Completed chunk 45700/48829 in 7780.9s\n",
      "  → Completed chunk 45800/48829 in 7794.1s\n",
      "  → Completed chunk 45900/48829 in 7811.0s\n",
      "  → Completed chunk 46000/48829 in 7833.1s\n",
      "  → Completed chunk 46100/48829 in 7850.3s\n",
      "  → Completed chunk 46200/48829 in 7870.5s\n",
      "  → Completed chunk 46300/48829 in 7889.0s\n",
      "  → Completed chunk 46400/48829 in 7907.2s\n",
      "  → Completed chunk 46500/48829 in 7920.1s\n",
      "  → Completed chunk 46600/48829 in 7932.7s\n",
      "  → Completed chunk 46700/48829 in 7943.7s\n",
      "  → Completed chunk 46800/48829 in 7953.7s\n",
      "  → Completed chunk 46900/48829 in 7965.1s\n",
      "  → Completed chunk 47000/48829 in 7977.6s\n",
      "  → Completed chunk 47100/48829 in 7987.5s\n",
      "  → Completed chunk 47200/48829 in 7998.5s\n",
      "  → Completed chunk 47300/48829 in 8012.0s\n",
      "  → Completed chunk 47400/48829 in 8026.4s\n",
      "  → Completed chunk 47500/48829 in 8036.9s\n",
      "  → Completed chunk 47600/48829 in 8049.1s\n",
      "  → Completed chunk 47700/48829 in 8060.1s\n",
      "  → Completed chunk 47800/48829 in 8072.2s\n",
      "  → Completed chunk 47900/48829 in 8082.2s\n",
      "  → Completed chunk 48000/48829 in 8089.0s\n",
      "  → Completed chunk 48100/48829 in 8103.4s\n",
      "  → Completed chunk 48200/48829 in 8119.6s\n",
      "  → Completed chunk 48300/48829 in 8132.3s\n",
      "  → Completed chunk 48400/48829 in 8142.1s\n",
      "  → Completed chunk 48500/48829 in 8152.0s\n",
      "  → Completed chunk 48600/48829 in 8163.4s\n",
      "  → Completed chunk 48700/48829 in 8174.8s\n",
      "  → Completed chunk 48800/48829 in 8178.8s\n",
      "  → Completed chunk 48829/48829 in 8181.5s\n",
      "ALL DONE in 8181.6 seconds\n",
      "FINAL SYMBOLIC POLY =\n",
      "e**12*q**5 + 12*e**11*f*q**5 + 12*e**11*g*q**4 + 6*e**11*h*q**6 + 3*e**10*f**2*q**6 + 48*e**10*f**2*q**5 + 6*e**10*f*g*q**5 + 108*e**10*f*g*q**4 + 60*e**10*f*h*q**6 + 6*e**10*g**2*q**4 + 48*e**10*g**2*q**3 + 66*e**10*g*h*q**5 + 15*e**10*h**2*q**7 + 12*e**9*f**3*q**6 + 76*e**9*f**3*q**5 + 42*e**9*f**2*g*q**5 + 336*e**9*f**2*g*q**4 + 6*e**9*f**2*h*q**7 + 198*e**9*f**2*h*q**6 + 84*e**9*f*g**2*q**4 + 312*e**9*f*g**2*q**3 + 12*e**9*f*g*h*q**6 + 516*e**9*f*g*h*q**5 + 120*e**9*f*h**2*q**7 + 48*e**9*g**3*q**3 + 64*e**9*g**3*q**2 + 24*e**9*g**2*h*q**5 + 252*e**9*g**2*h*q**4 + 150*e**9*g*h**2*q**6 + 20*e**9*h**3*q**8 + 17*e**8*f**4*q**6 - 19*e**8*f**4*q**5 + 60*e**8*f**3*g*q**5 + 360*e**8*f**3*g*q**4 + 16*e**8*f**3*h*q**7 + 208*e**8*f**3*h*q**6 + 9*e**8*f**2*g**2*q**5 + 224*e**8*f**2*g**2*q**4 + 716*e**8*f**2*g**2*q**3 + 44*e**8*f**2*g*h*q**6 + 1322*e**8*f**2*g*h*q**5 + 4*e**8*f**2*h**2*q**8 + 292*e**8*f**2*h**2*q**7 + 18*e**8*f*g**3*q**4 + 300*e**8*f*g**3*q**3 + 288*e**8*f*g**3*q**2 + 220*e**8*f*g**2*h*q**5 + 1480*e**8*f*g**2*h*q**4 + 8*e**8*f*g*h**2*q**7 + 944*e**8*f*g*h**2*q**6 + 120*e**8*f*h**3*q**8 + 12*e**8*g**4*q**3 + 96*e**8*g**4*q**2 + 174*e**8*g**3*h*q**4 + 372*e**8*g**3*h*q**3 + 49*e**8*g**2*h**2*q**6 + 517*e**8*g**2*h**2*q**5 + 180*e**8*g*h**3*q**7 + 15*e**8*h**4*q**9 + 28*e**7*f**5*q**6 - 224*e**7*f**5*q**5 - 6*e**7*f**4*g*q**6 - 4*e**7*f**4*g*q**5 - 328*e**7*f**4*g*q**4 + 22*e**7*f**4*h*q**7 - 224*e**7*f**4*h*q**6 + 4*e**7*f**3*g**2*q**5 + 36*e**7*f**3*g**2*q**4 + 392*e**7*f**3*g**2*q**3 - 80*e**7*f**3*g*h*q**6 + 880*e**7*f**3*g*h*q**5 + 6*e**7*f**3*h**2*q**8 + 108*e**7*f**3*h**2*q**7 + 50*e**7*f**2*g**3*q**4 + 428*e**7*f**2*g**3*q**3 + 384*e**7*f**2*g**3*q**2 + 14*e**7*f**2*g**2*h*q**6 + 274*e**7*f**2*g**2*h*q**5 + 2756*e**7*f**2*g**2*h*q**4 - 24*e**7*f**2*g*h**2*q**7 + 1728*e**7*f**2*g*h**2*q**6 + e**7*f**2*h**3*q**9 + 178*e**7*f**2*h**3*q**8 + 100*e**7*f*g**4*q**3 + 280*e**7*f*g**4*q**2 + 28*e**7*f*g**3*h*q**5 + 876*e**7*f*g**3*h*q**4 + 1496*e**7*f*g**3*h*q**3 + 294*e**7*f*g**2*h**2*q**6 + 2412*e**7*f*g**2*h**2*q**5 + 2*e**7*f*g*h**3*q**8 + 836*e**7*f*g*h**3*q**7 + 60*e**7*f*h**4*q**9 + 48*e**7*g**5*q**2 + 32*e**7*g**4*h*q**4 + 344*e**7*g**4*h*q**3 + 144*e**7*g**4*h*q**2 + 324*e**7*g**3*h**2*q**5 + 672*e**7*g**3*h**2*q**4 + 61*e**7*g**2*h**3*q**7 + 538*e**7*g**2*h**3*q**6 + 120*e**7*g*h**4*q**8 + 6*e**7*h**5*q**10 + e**6*f**6*q**7 + 57*e**6*f**6*q**6 - 194*e**6*f**6*q**5 - 10*e**6*f**5*g*q**6 + 94*e**6*f**5*g*q**5 - 964*e**6*f**5*g*q**4 + 68*e**6*f**5*h*q**7 - 544*e**6*f**5*h*q**6 - 23*e**6*f**4*g**2*q**5 - 412*e**6*f**4*g**2*q**4 - 644*e**6*f**4*g**2*q**3 - 8*e**6*f**4*g*h*q**7 - 224*e**6*f**4*g*h*q**6 - 1260*e**6*f**4*g*h*q**5 + 17*e**6*f**4*h**2*q**8 - 424*e**6*f**4*h**2*q**7 - 44*e**6*f**3*g**3*q**4 - 288*e**6*f**3*g**3*q**3 + 112*e**6*f**3*g**3*q**2 - 796*e**6*f**3*g**2*h*q**5 + 1112*e**6*f**3*g**2*h*q**4 - 262*e**6*f**3*g*h**2*q**7 + 284*e**6*f**3*g*h**2*q**6 - 80*e**6*f**3*h**3*q**8 + 7*e**6*f**2*g**4*q**4 + 40*e**6*f**2*g**4*q**3 + 132*e**6*f**2*g**4*q**2 + 12*e**6*f**2*g**3*h*q**5 + 696*e**6*f**2*g**3*h*q**4 + 1680*e**6*f**2*g**3*h*q**3 + 8*e**6*f**2*g**2*h**2*q**7 + 27*e**6*f**2*g**2*h**2*q**6 + 3094*e**6*f**2*g**2*h**2*q**5 - 55*e**6*f**2*g*h**3*q**8 + 890*e**6*f**2*g*h**3*q**7 + 30*e**6*f**2*h**4*q**9 + 14*e**6*f*g**5*q**3 + 68*e**6*f*g**5*q**2 + 172*e**6*f*g**4*h*q**4 + 984*e**6*f*g**4*h*q**3 + 224*e**6*f*g**4*h*q**2 + 16*e**6*f*g**3*h**2*q**6 + 1268*e**6*f*g**3*h**2*q**5 + 1960*e**6*f*g**3*h**2*q**4 + 250*e**6*f*g**2*h**3*q**7 + 1780*e**6*f*g**2*h**3*q**6 + 360*e**6*f*g*h**4*q**8 + 12*e**6*f*h**5*q**10 + 8*e**6*g**6*q**2 + 114*e**6*g**5*h*q**3 + 108*e**6*g**5*h*q**2 + 53*e**6*g**4*h**2*q**5 + 572*e**6*g**4*h**2*q**4 + 204*e**6*g**4*h**2*q**3 + 365*e**6*g**3*h**3*q**6 + 530*e**6*g**3*h**3*q**5 + 45*e**6*g**2*h**4*q**8 + 300*e**6*g**2*h**4*q**7 + 42*e**6*g*h**5*q**9 + e**6*h**6*q**11 + 2*e**5*f**7*q**7 + 32*e**5*f**7*q**6 + 96*e**5*f**7*q**5 - 10*e**5*f**6*g*q**6 + 432*e**5*f**6*g*q**5 - 464*e**5*f**6*g*q**4 + e**5*f**6*h*q**8 + 112*e**5*f**6*h*q**7 - 48*e**5*f**6*h*q**6 + 26*e**5*f**5*g**2*q**5 + 116*e**5*f**5*g**2*q**4 - 816*e**5*f**5*g**2*q**3 - 6*e**5*f**5*g*h*q**7 + 356*e**5*f**5*g*h*q**6 - 1576*e**5*f**5*g*h*q**5 + 72*e**5*f**5*h**2*q**8 - 264*e**5*f**5*h**2*q**7 - 8*e**5*f**4*g**3*q**5 - 50*e**5*f**4*g**3*q**4 - 582*e**5*f**4*g**3*q**3 - 12*e**5*f**4*g**3*q**2 + 35*e**5*f**4*g**2*h*q**6 - 1450*e**5*f**4*g**2*h*q**5 - 960*e**5*f**4*g**2*h*q**4 - 3*e**5*f**4*g*h**2*q**8 - 199*e**5*f**4*g*h**2*q**7 - 1450*e**5*f**4*g*h**2*q**6 + 12*e**5*f**4*h**3*q**9 - 204*e**5*f**4*h**3*q**8 - 16*e**5*f**3*g**4*q**4 - 168*e**5*f**3*g**4*q**3 - 80*e**5*f**3*g**4*q**2 - 200*e**5*f**3*g**3*h*q**5 - 1460*e**5*f**3*g**3*h*q**4 + 840*e**5*f**3*g**3*h*q**3 - 1426*e**5*f**3*g**2*h**2*q**6 + 572*e**5*f**3*g**2*h**2*q**5 - 192*e**5*f**3*g*h**3*q**8 - 336*e**5*f**3*g*h**3*q**7 - 60*e**5*f**3*h**4*q**9 - 14*e**5*f**2*g**5*q**3 - 20*e**5*f**2*g**5*q**2 + 8*e**5*f**2*g**4*h*q**5 - 124*e**5*f**2*g**4*h*q**4 + 464*e**5*f**2*g**4*h*q**3 - 16*e**5*f**2*g**4*h*q**2 - 87*e**5*f**2*g**3*h**2*q**6 + 491*e**5*f**2*g**3*h**2*q**5 + 1406*e**5*f**2*g**3*h**2*q**4 + 2*e**5*f**2*g**2*h**3*q**8 - 153*e**5*f**2*g**2*h**3*q**7 + 1318*e**5*f**2*g**2*h**3*q**6 - 30*e**5*f**2*g*h**4*q**9 + 120*e**5*f**2*g*h**4*q**8 - 6*e**5*f**2*h**5*q**10 + 16*e**5*f*g**5*h*q**4 + 168*e**5*f*g**5*h*q**3 + 80*e**5*f*g**5*h*q**2 + 174*e**5*f*g**4*h**2*q**5 + 1344*e**5*f*g**4*h**2*q**4 - 24*e**5*f*g**4*h**2*q**3 + 4*e**5*f*g**3*h**3*q**7 + 1038*e**5*f*g**3*h**3*q**6 + 908*e**5*f*g**3*h**3*q**5 + 120*e**5*f*g**2*h**4*q**8 + 600*e**5*f*g**2*h**4*q**7 + 60*e**5*f*g*h**5*q**9 + 14*e**5*g**6*h*q**3 + 20*e**5*g**6*h*q**2 + 174*e**5*g**5*h**2*q**4 + 118*e**5*g**5*h**2*q**3 + 28*e**5*g**5*h**2*q**2 + 62*e**5*g**4*h**3*q**6 + 527*e**5*g**4*h**3*q**5 + 18*e**5*g**4*h**3*q**4 + 240*e**5*g**3*h**4*q**7 + 180*e**5*g**3*h**4*q**6 + 18*e**5*g**2*h**5*q**9 + 84*e**5*g**2*h**5*q**8 + 6*e**5*g*h**6*q**10 + 3*e**4*f**8*q**7 - 84*e**4*f**8*q**6 + 171*e**4*f**8*q**5 - 38*e**4*f**7*g*q**6 + 232*e**4*f**7*g*q**5 + 168*e**4*f**7*g*q**4 - 36*e**4*f**7*h*q**7 + 312*e**4*f**7*h*q**6 + 4*e**4*f**6*g**2*q**6 + 23*e**4*f**6*g**2*q**5 + 735*e**4*f**6*g**2*q**4 - 394*e**4*f**6*g**2*q**3 - 31*e**4*f**6*g*h*q**7 + 824*e**4*f**6*g*h*q**6 - 144*e**4*f**6*g*h*q**5 + 39*e**4*f**6*h**2*q**8 + 222*e**4*f**6*h**2*q**7 + 8*e**4*f**5*g**3*q**5 + 232*e**4*f**5*g**3*q**4 - 34*e**4*f**5*g**3*q**3 + 36*e**4*f**5*g**3*q**2 + 206*e**4*f**5*g**2*h*q**6 + 404*e**4*f**5*g**2*h*q**5 - 672*e**4*f**5*g**2*h*q**4 + 510*e**4*f**5*g*h**2*q**7 - 540*e**4*f**5*g*h**2*q**6 + 24*e**4*f**5*h**3*q**9 + 72*e**4*f**5*h**3*q**8 + 19*e**4*f**4*g**4*q**4 + 18*e**4*f**4*g**4*q**3 + 8*e**4*f**4*g**4*q**2 - 8*e**4*f**4*g**3*h*q**6 + 139*e**4*f**4*g**3*h*q**5 - 1530*e**4*f**4*g**3*h*q**4 + 888*e**4*f**4*g**3*h*q**3 + 98*e**4*f**4*g**2*h**2*q**7 - 1135*e**4*f**4*g**2*h**2*q**6 - 312*e**4*f**4*g**2*h**2*q**5 + 6*e**4*f**4*g*h**3*q**8 - 432*e**4*f**4*g*h**3*q**7 + 3*e**4*f**4*h**4*q**10 + 9*e**4*f**4*h**4*q**9 - 16*e**4*f**3*g**4*h*q**5 - 464*e**4*f**3*g**4*h*q**4 + 68*e**4*f**3*g**4*h*q**3 - 72*e**4*f**3*g**4*h*q**2 - 298*e**4*f**3*g**3*h**2*q**6 - 1504*e**4*f**3*g**3*h**2*q**5 + 840*e**4*f**3*g**3*h**2*q**4 - 912*e**4*f**3*g**2*h**3*q**7 + 144*e**4*f**3*g**2*h**3*q**6 - 48*e**4*f**3*g*h**4*q**9 - 144*e**4*f**3*g*h**4*q**8 - 38*e**4*f**2*g**5*h*q**4 - 36*e**4*f**2*g**5*h*q**3 - 16*e**4*f**2*g**5*h*q**2 + 4*e**4*f**2*g**4*h**2*q**6 - 347*e**4*f**2*g**4*h**2*q**5 + 855*e**4*f**2*g**4*h**2*q**4 - 594*e**4*f**2*g**4*h**2*q**3 - 115*e**4*f**2*g**3*h**3*q**7 + 134*e**4*f**2*g**3*h**3*q**6 + 372*e**4*f**2*g**3*h**3*q**5 - 129*e**4*f**2*g**2*h**4*q**8 + 198*e**4*f**2*g**2*h**4*q**7 - 6*e**4*f**2*g*h**5*q**10 - 18*e**4*f**2*g*h**5*q**9 + 8*e**4*f*g**5*h**2*q**5 + 232*e**4*f*g**5*h**2*q**4 - 34*e**4*f*g**5*h**2*q**3 + 36*e**4*f*g**5*h**2*q**2 + 130*e**4*f*g**4*h**3*q**6 + 868*e**4*f*g**4*h**3*q**5 - 336*e**4*f*g**4*h**3*q**4 + 438*e**4*f*g**3*h**4*q**7 + 84*e**4*f*g**3*h**4*q**6 + 24*e**4*f*g**2*h**5*q**9 + 72*e**4*f*g**2*h**5*q**8 + 19*e**4*g**6*h**2*q**4 + 18*e**4*g**6*h**2*q**3 + 8*e**4*g**6*h**2*q**2 + 185*e**4*g**5*h**3*q**5 - 60*e**4*g**5*h**3*q**4 + 100*e**4*g**5*h**3*q**3 + 45*e**4*g**4*h**4*q**7 + 261*e**4*g**4*h**4*q**6 - 87*e**4*g**4*h**4*q**5 + 84*e**4*g**3*h**5*q**8 + 12*e**4*g**3*h**5*q**7 + 3*e**4*g**2*h**6*q**10 + 9*e**4*g**2*h**6*q**9 + 12*e**3*f**9*q**7 - 92*e**3*f**9*q**6 + 36*e**3*f**9*q**5 - e**3*f**8*g*q**7 - 22*e**3*f**8*g*q**6 - 271*e**3*f**8*g*q**5 + 218*e**3*f**8*g*q**4 + 6*e**3*f**8*h*q**8 - 142*e**3*f**8*h*q**7 + 50*e**3*f**8*h*q**6 - 2*e**3*f**7*g**2*q**6 - 188*e**3*f**7*g**2*q**5 + 238*e**3*f**7*g**2*q**4 - 188*e**3*f**7*g**2*q**3 - 96*e**3*f**7*g*h*q**7 + 40*e**3*f**7*g*h*q**6 + 64*e**3*f**7*g*h*q**5 - 72*e**3*f**7*h**2*q**8 + 24*e**3*f**7*h**2*q**7 - 21*e**3*f**6*g**3*q**5 + 18*e**3*f**6*g**3*q**4 - 35*e**3*f**6*g**3*q**3 + 6*e**3*f**6*g**3*q**2 + 3*e**3*f**6*g**2*h*q**7 - 54*e**3*f**6*g**2*h*q**6 + 971*e**3*f**6*g**2*h*q**5 - 790*e**3*f**6*g**2*h*q**4 - 36*e**3*f**6*g*h**2*q**8 + 366*e**3*f**6*g*h**2*q**7 - 108*e**3*f**6*g*h**2*q**6 - 12*e**3*f**6*h**3*q**9 + 4*e**3*f**6*h**3*q**8 + 6*e**3*f**5*g**3*h*q**6 + 564*e**3*f**5*g**3*h*q**5 - 714*e**3*f**5*g**3*h*q**4 + 564*e**3*f**5*g**3*h*q**3 + 216*e**3*f**5*g**2*h**2*q**7 + 432*e**3*f**5*g**2*h**2*q**6 - 408*e**3*f**5*g**2*h**2*q**5 + 216*e**3*f**5*g*h**3*q**8 - 72*e**3*f**5*g*h**3*q**7 + 63*e**3*f**4*g**4*h*q**5 - 54*e**3*f**4*g**4*h*q**4 + 105*e**3*f**4*g**4*h*q**3 - 18*e**3*f**4*g**4*h*q**2 - 3*e**3*f**4*g**3*h**2*q**7 + 294*e**3*f**4*g**3*h**2*q**6 - 1287*e**3*f**4*g**3*h**2*q**5 + 1062*e**3*f**4*g**3*h**2*q**4 + 72*e**3*f**4*g**2*h**3*q**8 - 246*e**3*f**4*g**2*h**3*q**7 + 24*e**3*f**4*g**2*h**3*q**6 + 36*e**3*f**4*g*h**4*q**9 - 12*e**3*f**4*g*h**4*q**8 - 6*e**3*f**3*g**4*h**2*q**6 - 564*e**3*f**3*g**4*h**2*q**5 + 714*e**3*f**3*g**4*h**2*q**4 - 564*e**3*f**3*g**4*h**2*q**3 - 192*e**3*f**3*g**3*h**3*q**7 - 616*e**3*f**3*g**3*h**3*q**6 + 480*e**3*f**3*g**3*h**3*q**5 - 216*e**3*f**3*g**2*h**4*q**8 + 72*e**3*f**3*g**2*h**4*q**7 - 63*e**3*f**2*g**5*h**2*q**5 + 54*e**3*f**2*g**5*h**2*q**4 - 105*e**3*f**2*g**5*h**2*q**3 + 18*e**3*f**2*g**5*h**2*q**2 + e**3*f**2*g**4*h**3*q**7 - 338*e**3*f**2*g**4*h**3*q**6 + 745*e**3*f**2*g**4*h**3*q**5 - 626*e**3*f**2*g**4*h**3*q**4 - 60*e**3*f**2*g**3*h**4*q**8 - 38*e**3*f**2*g**3*h**4*q**7 + 76*e**3*f**2*g**3*h**4*q**6 - 36*e**3*f**2*g**2*h**5*q**9 + 12*e**3*f**2*g**2*h**5*q**8 + 2*e**3*f*g**5*h**3*q**6 + 188*e**3*f*g**5*h**3*q**5 - 238*e**3*f*g**5*h**3*q**4 + 188*e**3*f*g**5*h**3*q**3 + 60*e**3*f*g**4*h**4*q**7 + 236*e**3*f*g**4*h**4*q**6 - 172*e**3*f*g**4*h**4*q**5 + 72*e**3*f*g**3*h**5*q**8 - 24*e**3*f*g**3*h**5*q**7 + 21*e**3*g**6*h**3*q**5 - 18*e**3*g**6*h**3*q**4 + 35*e**3*g**6*h**3*q**3 - 6*e**3*g**6*h**3*q**2 + 120*e**3*g**5*h**4*q**6 - 158*e**3*g**5*h**4*q**5 + 136*e**3*g**5*h**4*q**4 + 18*e**3*g**4*h**5*q**8 + 60*e**3*g**4*h**5*q**7 - 42*e**3*g**4*h**5*q**6 + 12*e**3*g**3*h**6*q**9 - 4*e**3*g**3*h**6*q**8 + 9*e**2*f**10*q**7 + 22*e**2*f**10*q**6 - 26*e**2*f**10*q**5 + 78*e**2*f**9*g*q**6 - 164*e**2*f**9*g*q**5 + 136*e**2*f**9*g*q**4 + 12*e**2*f**9*h*q**8 + 16*e**2*f**9*h*q**7 - 20*e**2*f**9*h*q**6 + 15*e**2*f**8*g**2*q**6 - 39*e**2*f**8*g**2*q**5 + 64*e**2*f**8*g**2*q**4 - 32*e**2*f**8*g**2*q**3 + 6*e**2*f**8*g*h*q**7 - 176*e**2*f**8*g*h*q**6 + 178*e**2*f**8*g*h*q**5 + 3*e**2*f**8*h**2*q**9 + 4*e**2*f**8*h**2*q**8 - 5*e**2*f**8*h**2*q**7 - 312*e**2*f**7*g**2*h*q**6 + 656*e**2*f**7*g**2*h*q**5 - 544*e**2*f**7*g**2*h*q**4 - 48*e**2*f**7*g*h**2*q**8 - 64*e**2*f**7*g*h**2*q**7 + 80*e**2*f**7*g*h**2*q**6 - 60*e**2*f**6*g**3*h*q**6 + 156*e**2*f**6*g**3*h*q**5 - 256*e**2*f**6*g**3*h*q**4 + 128*e**2*f**6*g**3*h*q**3 - 114*e**2*f**6*g**2*h**2*q**7 + 484*e**2*f**6*g**2*h**2*q**6 - 452*e**2*f**6*g**2*h**2*q**5 - 12*e**2*f**6*g*h**3*q**9 - 16*e**2*f**6*g*h**3*q**8 + 20*e**2*f**6*g*h**3*q**7 + 468*e**2*f**5*g**3*h**2*q**6 - 984*e**2*f**5*g**3*h**2*q**5 + 816*e**2*f**5*g**3*h**2*q**4 + 72*e**2*f**5*g**2*h**3*q**8 + 96*e**2*f**5*g**2*h**3*q**7 - 120*e**2*f**5*g**2*h**3*q**6 + 90*e**2*f**4*g**4*h**2*q**6 - 234*e**2*f**4*g**4*h**2*q**5 + 384*e**2*f**4*g**4*h**2*q**4 - 192*e**2*f**4*g**4*h**2*q**3 + 216*e**2*f**4*g**3*h**3*q**7 - 616*e**2*f**4*g**3*h**3*q**6 + 548*e**2*f**4*g**3*h**3*q**5 + 18*e**2*f**4*g**2*h**4*q**9 + 24*e**2*f**4*g**2*h**4*q**8 - 30*e**2*f**4*g**2*h**4*q**7 - 312*e**2*f**3*g**4*h**3*q**6 + 656*e**2*f**3*g**4*h**3*q**5 - 544*e**2*f**3*g**4*h**3*q**4 - 48*e**2*f**3*g**3*h**4*q**8 - 64*e**2*f**3*g**3*h**4*q**7 + 80*e**2*f**3*g**3*h**4*q**6 - 60*e**2*f**2*g**5*h**3*q**6 + 156*e**2*f**2*g**5*h**3*q**5 - 256*e**2*f**2*g**5*h**3*q**4 + 128*e**2*f**2*g**5*h**3*q**3 - 159*e**2*f**2*g**4*h**4*q**7 + 374*e**2*f**2*g**4*h**4*q**6 - 322*e**2*f**2*g**4*h**4*q**5 - 12*e**2*f**2*g**3*h**5*q**9 - 16*e**2*f**2*g**3*h**5*q**8 + 20*e**2*f**2*g**3*h**5*q**7 + 78*e**2*f*g**5*h**4*q**6 - 164*e**2*f*g**5*h**4*q**5 + 136*e**2*f*g**5*h**4*q**4 + 12*e**2*f*g**4*h**5*q**8 + 16*e**2*f*g**4*h**5*q**7 - 20*e**2*f*g**4*h**5*q**6 + 15*e**2*g**6*h**4*q**6 - 39*e**2*g**6*h**4*q**5 + 64*e**2*g**6*h**4*q**4 - 32*e**2*g**6*h**4*q**3 + 42*e**2*g**5*h**5*q**7 - 88*e**2*g**5*h**5*q**6 + 74*e**2*g**5*h**5*q**5 + 3*e**2*g**4*h**6*q**9 + 4*e**2*g**4*h**6*q**8 - 5*e**2*g**4*h**6*q**7 - 12*e*f**11*q**7 + 32*e*f**11*q**6 - 28*e*f**11*q**5 - 6*e*f**10*g*q**7 + 24*e*f**10*g*q**6 - 44*e*f**10*g*q**5 + 28*e*f**10*g*q**4 - 6*e*f**10*h*q**8 + 16*e*f**10*h*q**7 - 14*e*f**10*h*q**6 + 60*e*f**9*g*h*q**7 - 160*e*f**9*g*h*q**6 + 140*e*f**9*g*h*q**5 + 30*e*f**8*g**2*h*q**7 - 120*e*f**8*g**2*h*q**6 + 220*e*f**8*g**2*h*q**5 - 140*e*f**8*g**2*h*q**4 + 30*e*f**8*g*h**2*q**8 - 80*e*f**8*g*h**2*q**7 + 70*e*f**8*g*h**2*q**6 - 120*e*f**7*g**2*h**2*q**7 + 320*e*f**7*g**2*h**2*q**6 - 280*e*f**7*g**2*h**2*q**5 - 60*e*f**6*g**3*h**2*q**7 + 240*e*f**6*g**3*h**2*q**6 - 440*e*f**6*g**3*h**2*q**5 + 280*e*f**6*g**3*h**2*q**4 - 60*e*f**6*g**2*h**3*q**8 + 160*e*f**6*g**2*h**3*q**7 - 140*e*f**6*g**2*h**3*q**6 + 120*e*f**5*g**3*h**3*q**7 - 320*e*f**5*g**3*h**3*q**6 + 280*e*f**5*g**3*h**3*q**5 + 60*e*f**4*g**4*h**3*q**7 - 240*e*f**4*g**4*h**3*q**6 + 440*e*f**4*g**4*h**3*q**5 - 280*e*f**4*g**4*h**3*q**4 + 60*e*f**4*g**3*h**4*q**8 - 160*e*f**4*g**3*h**4*q**7 + 140*e*f**4*g**3*h**4*q**6 - 60*e*f**3*g**4*h**4*q**7 + 160*e*f**3*g**4*h**4*q**6 - 140*e*f**3*g**4*h**4*q**5 - 30*e*f**2*g**5*h**4*q**7 + 120*e*f**2*g**5*h**4*q**6 - 220*e*f**2*g**5*h**4*q**5 + 140*e*f**2*g**5*h**4*q**4 - 30*e*f**2*g**4*h**5*q**8 + 80*e*f**2*g**4*h**5*q**7 - 70*e*f**2*g**4*h**5*q**6 + 12*e*f*g**5*h**5*q**7 - 32*e*f*g**5*h**5*q**6 + 28*e*f*g**5*h**5*q**5 + 6*e*g**6*h**5*q**7 - 24*e*g**6*h**5*q**6 + 44*e*g**6*h**5*q**5 - 28*e*g**6*h**5*q**4 + 6*e*g**5*h**6*q**8 - 16*e*g**5*h**6*q**7 + 14*e*g**5*h**6*q**6 + f**12*q**8 - 5*f**12*q**7 + 10*f**12*q**6 - 7*f**12*q**5 - 6*f**10*g*h*q**8 + 30*f**10*g*h*q**7 - 60*f**10*g*h*q**6 + 42*f**10*g*h*q**5 + 15*f**8*g**2*h**2*q**8 - 75*f**8*g**2*h**2*q**7 + 150*f**8*g**2*h**2*q**6 - 105*f**8*g**2*h**2*q**5 - 20*f**6*g**3*h**3*q**8 + 100*f**6*g**3*h**3*q**7 - 200*f**6*g**3*h**3*q**6 + 140*f**6*g**3*h**3*q**5 + 15*f**4*g**4*h**4*q**8 - 75*f**4*g**4*h**4*q**7 + 150*f**4*g**4*h**4*q**6 - 105*f**4*g**4*h**4*q**5 - 6*f**2*g**5*h**5*q**8 + 30*f**2*g**5*h**5*q**7 - 60*f**2*g**5*h**5*q**6 + 42*f**2*g**5*h**5*q**5 + g**6*h**6*q**8 - 5*g**6*h**6*q**7 + 10*g**6*h**6*q**6 - 7*g**6*h**6*q**5\n"
     ]
    }
   ],
   "source": [
    "import time\n",
    "import multiprocessing as mp\n",
    "from sympy import symbols, Integer, expand\n",
    "\n",
    "# ---------------------------------------------------------------------\n",
    "# Symbols and weights \n",
    "# ---------------------------------------------------------------------\n",
    "q, e, f, g, h = symbols('q e f g h')\n",
    "#We use the notation \n",
    "\n",
    "#p_{a\\mid bc} = e\n",
    "#p_{b\\mid ac} = f\n",
    "#p_{abc}= g\n",
    "#p_{a\\mid b \\mid c} = h\n",
    "\n",
    "w = [e, f, g, h]\n",
    "v = [w, w, w, w, w, w]   # length = 6\n",
    "\n",
    "# ---------------------------------------------------------------------\n",
    "# Hyperedges (12 triples), duplicated \"upper\" by +10\n",
    "# ---------------------------------------------------------------------\n",
    "data_lower = [\n",
    "    [2, 1, 0],\n",
    "    [2, 5, 6],\n",
    "    [7, 6, 8],\n",
    "    [4, 1, 3],\n",
    "    [7, 5, 3],\n",
    "    [4, 9, 8]\n",
    "]\n",
    "data = data_lower + [[x + 10 for x in trio] for trio in data_lower]  # length 12\n",
    "\n",
    "# Precompute 5^i for i = 0..11\n",
    "POW5 = [5**i for i in range(12)]\n",
    "\n",
    "# ---------------------------------------------------------------------\n",
    "# Union-Find (DSU) over n=20 vertices \n",
    "# ---------------------------------------------------------------------\n",
    "def make_dsu(n=20):\n",
    "    parent = list(range(n))\n",
    "    rank = [0]*n\n",
    "    return parent, rank\n",
    "\n",
    "def find_root(parent, x):\n",
    "    while parent[x] != x:\n",
    "        parent[x] = parent[parent[x]]\n",
    "        x = parent[x]\n",
    "    return x\n",
    "\n",
    "def union(parent, rank, a, b):\n",
    "    ra = find_root(parent, a)\n",
    "    rb = find_root(parent, b)\n",
    "    if ra == rb:\n",
    "        return\n",
    "    if rank[ra] < rank[rb]:\n",
    "        parent[ra] = rb\n",
    "    elif rank[ra] > rank[rb]:\n",
    "        parent[rb] = ra\n",
    "    else:\n",
    "        parent[rb] = ra\n",
    "        rank[ra] += 1\n",
    "\n",
    "# ---------------------------------------------------------------------\n",
    "# Worker: process_subchunk(start, SUBCHUNK, TOTAL) -> SymPy expression\n",
    "# ---------------------------------------------------------------------\n",
    "def process_subchunk(args):\n",
    "    start, SUBCHUNK, TOTAL = args\n",
    "    END = min(start + SUBCHUNK, TOTAL)\n",
    "    local_sum = Integer(0)\n",
    "\n",
    "    for idx in range(start, END):\n",
    "        # Decode idx into a 12‐tuple base[] in {1..5}\n",
    "        b0  = (idx // POW5[0])  % 5 + 1\n",
    "        b1  = (idx // POW5[1])  % 5 + 1\n",
    "        b2  = (idx // POW5[2])  % 5 + 1\n",
    "        b3  = (idx // POW5[3])  % 5 + 1\n",
    "        b4  = (idx // POW5[4])  % 5 + 1\n",
    "        b5  = (idx // POW5[5])  % 5 + 1\n",
    "        b6  = (idx // POW5[6])  % 5 + 1\n",
    "        b7  = (idx // POW5[7])  % 5 + 1\n",
    "        b8  = (idx // POW5[8])  % 5 + 1\n",
    "        b9  = (idx // POW5[9])  % 5 + 1\n",
    "        b10 = (idx // POW5[10]) % 5 + 1\n",
    "        b11 = (idx // POW5[11]) % 5 + 1\n",
    "        base = (b0, b1, b2, b3, b4, b5, b6, b7, b8, b9, b10, b11)\n",
    "\n",
    "        parent, rank = make_dsu(20)\n",
    "        mon = Integer(1)\n",
    "\n",
    "        # “Post” edges: union(2,12), union(4,14), union(7,17)\n",
    "        for p_ in (2, 4, 7):\n",
    "            union(parent, rank, p_, p_ + 10)\n",
    "        \n",
    "        # Add edges per base[i] and multiply v[i%6]\n",
    "        for i, b in enumerate(base):\n",
    "            a0, a1, a2 = data[i]\n",
    "            if b == 1:\n",
    "                union(parent, rank, a1, a2)\n",
    "                mon *= v[i % 6][0]\n",
    "            elif b == 2:\n",
    "                union(parent, rank, a1, a0)\n",
    "                mon *= v[i % 6][1]\n",
    "            elif b == 4:\n",
    "                union(parent, rank, a0, a1)\n",
    "                union(parent, rank, a0, a2)\n",
    "                mon *= v[i % 6][2]\n",
    "            elif b == 3:\n",
    "                union(parent, rank, a2, a0)\n",
    "                mon *= v[i % 6][1]\n",
    "            else:  # b == 5\n",
    "                mon *= v[i % 6][3]\n",
    "\n",
    "        # factor = q^(number_of_components)\n",
    "        roots = { find_root(parent, x) for x in range(20) }\n",
    "        mon *= q**len(roots)\n",
    "\n",
    "        # If root(0)==root(9), add; if root(0)==root(19), subtract\n",
    "        if ((find_root(parent, 0) == find_root(parent, 9)) and (find_root(parent, 0) != find_root(parent, 19))):\n",
    "            local_sum += mon\n",
    "        elif ((find_root(parent, 0) == find_root(parent, 19)) and (find_root(parent, 0) != find_root(parent, 9))):\n",
    "            local_sum -= mon\n",
    "\n",
    "    return local_sum\n",
    "\n",
    "# ---------------------------------------------------------------------\n",
    "# Orchestration\n",
    "# ---------------------------------------------------------------------\n",
    "if __name__ == \"__main__\":\n",
    "    # TOTAL = 5^12 (244,140,625); SUBCHUNK = 5000\n",
    "    TOTAL = 5**12\n",
    "    SUBCHUNK = 5_000\n",
    "\n",
    "    starts = list(range(0, int(TOTAL), SUBCHUNK))\n",
    "    NCHUNKS = len(starts)\n",
    "\n",
    "    print(\"TOTAL configurations:\", TOTAL)\n",
    "    print(\"SUBCHUNK size:\", SUBCHUNK, \"→\", NCHUNKS, \"chunks\")\n",
    "\n",
    "    # Prefer 'fork' when available (Linux/macOS). Falls back to 'spawn' if needed.\n",
    "    try:\n",
    "        ctx = mp.get_context(\"fork\")\n",
    "        start_method = \"fork\"\n",
    "    except ValueError:\n",
    "        ctx = mp.get_context(\"spawn\")\n",
    "        start_method = \"spawn\"\n",
    "\n",
    "    print(\"Using\", mp.cpu_count(), f\"cores for parallel processing (start method: {start_method}).\")\n",
    "\n",
    "    start_time = time.time()\n",
    "\n",
    "    # Launch the parallel jobs: each returns its local_sum \n",
    "    with ctx.Pool(processes=mp.cpu_count()) as pool:\n",
    "        args_iter = ((s, SUBCHUNK, TOTAL) for s in starts)\n",
    "        jobs = pool.imap_unordered(process_subchunk, args_iter, chunksize=8)\n",
    "\n",
    "        total_poly = Integer(0)\n",
    "        count = 0\n",
    "        for partial in jobs:\n",
    "            total_poly += partial\n",
    "            count += 1\n",
    "\n",
    "            # Print a status line every 1000 chunks \n",
    "            if count % 1000 == 0 or count == NCHUNKS:\n",
    "                \n",
    "                elapsed = time.time() - start_time\n",
    "                print(f\"  → Completed chunk {count}/{NCHUNKS} in {elapsed:.1f}s\")\n",
    "\n",
    "    elapsed_total = time.time() - start_time\n",
    "    print(\"ALL DONE in %.1f seconds\" % elapsed_total)\n",
    "    print(\"FINAL SYMBOLIC POLY =\")\n",
    "    print(total_poly)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "884576fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle \n",
    "pickle.dump(total_poly, open(\"./poly\", \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68100658",
   "metadata": {},
   "outputs": [],
   "source": [
    "total_poly = pickle.load( open(\"./poly\", \"rb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "e0790d6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_wrapped_text(text, line_length=100):\n",
    "    \"\"\"\n",
    "    Prints the given text, wrapping it to a specified line length.\n",
    "\n",
    "    Args:\n",
    "        text (str): The input string to be printed.\n",
    "        line_length (int): The maximum number of characters per line.\n",
    "    \"\"\"\n",
    "    for i in range(0, len(text), line_length):\n",
    "        print(text[i:i + line_length])\n",
    "\n",
    "# Example usage:\n",
    "#long_text = \"This is a very long string that needs to be wrapped so that it does not exceed a certain number of characters per line. We will demonstrate how to achieve this using Python.\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f212d7ee",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "e**12*q**5 + 12*e**11*f*q**5 + 12*e**11*g*q**4 + 6*e**11*h*q**6 + 3*e**10*f**2*q**6 + 48*e**10*f**2*\n",
      "q**5 + 6*e**10*f*g*q**5 + 108*e**10*f*g*q**4 + 60*e**10*f*h*q**6 + 6*e**10*g**2*q**4 + 48*e**10*g**2\n",
      "*q**3 + 66*e**10*g*h*q**5 + 15*e**10*h**2*q**7 + 12*e**9*f**3*q**6 + 76*e**9*f**3*q**5 + 42*e**9*f**\n",
      "2*g*q**5 + 336*e**9*f**2*g*q**4 + 6*e**9*f**2*h*q**7 + 198*e**9*f**2*h*q**6 + 84*e**9*f*g**2*q**4 + \n",
      "312*e**9*f*g**2*q**3 + 12*e**9*f*g*h*q**6 + 516*e**9*f*g*h*q**5 + 120*e**9*f*h**2*q**7 + 48*e**9*g**\n",
      "3*q**3 + 64*e**9*g**3*q**2 + 24*e**9*g**2*h*q**5 + 252*e**9*g**2*h*q**4 + 150*e**9*g*h**2*q**6 + 20*\n",
      "e**9*h**3*q**8 + 17*e**8*f**4*q**6 - 19*e**8*f**4*q**5 + 60*e**8*f**3*g*q**5 + 360*e**8*f**3*g*q**4 \n",
      "+ 16*e**8*f**3*h*q**7 + 208*e**8*f**3*h*q**6 + 9*e**8*f**2*g**2*q**5 + 224*e**8*f**2*g**2*q**4 + 716\n",
      "*e**8*f**2*g**2*q**3 + 44*e**8*f**2*g*h*q**6 + 1322*e**8*f**2*g*h*q**5 + 4*e**8*f**2*h**2*q**8 + 292\n",
      "*e**8*f**2*h**2*q**7 + 18*e**8*f*g**3*q**4 + 300*e**8*f*g**3*q**3 + 288*e**8*f*g**3*q**2 + 220*e**8*\n",
      "f*g**2*h*q**5 + 1480*e**8*f*g**2*h*q**4 + 8*e**8*f*g*h**2*q**7 + 944*e**8*f*g*h**2*q**6 + 120*e**8*f\n",
      "*h**3*q**8 + 12*e**8*g**4*q**3 + 96*e**8*g**4*q**2 + 174*e**8*g**3*h*q**4 + 372*e**8*g**3*h*q**3 + 4\n",
      "9*e**8*g**2*h**2*q**6 + 517*e**8*g**2*h**2*q**5 + 180*e**8*g*h**3*q**7 + 15*e**8*h**4*q**9 + 28*e**7\n",
      "*f**5*q**6 - 224*e**7*f**5*q**5 - 6*e**7*f**4*g*q**6 - 4*e**7*f**4*g*q**5 - 328*e**7*f**4*g*q**4 + 2\n",
      "2*e**7*f**4*h*q**7 - 224*e**7*f**4*h*q**6 + 4*e**7*f**3*g**2*q**5 + 36*e**7*f**3*g**2*q**4 + 392*e**\n",
      "7*f**3*g**2*q**3 - 80*e**7*f**3*g*h*q**6 + 880*e**7*f**3*g*h*q**5 + 6*e**7*f**3*h**2*q**8 + 108*e**7\n",
      "*f**3*h**2*q**7 + 50*e**7*f**2*g**3*q**4 + 428*e**7*f**2*g**3*q**3 + 384*e**7*f**2*g**3*q**2 + 14*e*\n",
      "*7*f**2*g**2*h*q**6 + 274*e**7*f**2*g**2*h*q**5 + 2756*e**7*f**2*g**2*h*q**4 - 24*e**7*f**2*g*h**2*q\n",
      "**7 + 1728*e**7*f**2*g*h**2*q**6 + e**7*f**2*h**3*q**9 + 178*e**7*f**2*h**3*q**8 + 100*e**7*f*g**4*q\n",
      "**3 + 280*e**7*f*g**4*q**2 + 28*e**7*f*g**3*h*q**5 + 876*e**7*f*g**3*h*q**4 + 1496*e**7*f*g**3*h*q**\n",
      "3 + 294*e**7*f*g**2*h**2*q**6 + 2412*e**7*f*g**2*h**2*q**5 + 2*e**7*f*g*h**3*q**8 + 836*e**7*f*g*h**\n",
      "3*q**7 + 60*e**7*f*h**4*q**9 + 48*e**7*g**5*q**2 + 32*e**7*g**4*h*q**4 + 344*e**7*g**4*h*q**3 + 144*\n",
      "e**7*g**4*h*q**2 + 324*e**7*g**3*h**2*q**5 + 672*e**7*g**3*h**2*q**4 + 61*e**7*g**2*h**3*q**7 + 538*\n",
      "e**7*g**2*h**3*q**6 + 120*e**7*g*h**4*q**8 + 6*e**7*h**5*q**10 + e**6*f**6*q**7 + 57*e**6*f**6*q**6 \n",
      "- 194*e**6*f**6*q**5 - 10*e**6*f**5*g*q**6 + 94*e**6*f**5*g*q**5 - 964*e**6*f**5*g*q**4 + 68*e**6*f*\n",
      "*5*h*q**7 - 544*e**6*f**5*h*q**6 - 23*e**6*f**4*g**2*q**5 - 412*e**6*f**4*g**2*q**4 - 644*e**6*f**4*\n",
      "g**2*q**3 - 8*e**6*f**4*g*h*q**7 - 224*e**6*f**4*g*h*q**6 - 1260*e**6*f**4*g*h*q**5 + 17*e**6*f**4*h\n",
      "**2*q**8 - 424*e**6*f**4*h**2*q**7 - 44*e**6*f**3*g**3*q**4 - 288*e**6*f**3*g**3*q**3 + 112*e**6*f**\n",
      "3*g**3*q**2 - 796*e**6*f**3*g**2*h*q**5 + 1112*e**6*f**3*g**2*h*q**4 - 262*e**6*f**3*g*h**2*q**7 + 2\n",
      "84*e**6*f**3*g*h**2*q**6 - 80*e**6*f**3*h**3*q**8 + 7*e**6*f**2*g**4*q**4 + 40*e**6*f**2*g**4*q**3 +\n",
      " 132*e**6*f**2*g**4*q**2 + 12*e**6*f**2*g**3*h*q**5 + 696*e**6*f**2*g**3*h*q**4 + 1680*e**6*f**2*g**\n",
      "3*h*q**3 + 8*e**6*f**2*g**2*h**2*q**7 + 27*e**6*f**2*g**2*h**2*q**6 + 3094*e**6*f**2*g**2*h**2*q**5 \n",
      "- 55*e**6*f**2*g*h**3*q**8 + 890*e**6*f**2*g*h**3*q**7 + 30*e**6*f**2*h**4*q**9 + 14*e**6*f*g**5*q**\n",
      "3 + 68*e**6*f*g**5*q**2 + 172*e**6*f*g**4*h*q**4 + 984*e**6*f*g**4*h*q**3 + 224*e**6*f*g**4*h*q**2 +\n",
      " 16*e**6*f*g**3*h**2*q**6 + 1268*e**6*f*g**3*h**2*q**5 + 1960*e**6*f*g**3*h**2*q**4 + 250*e**6*f*g**\n",
      "2*h**3*q**7 + 1780*e**6*f*g**2*h**3*q**6 + 360*e**6*f*g*h**4*q**8 + 12*e**6*f*h**5*q**10 + 8*e**6*g*\n",
      "*6*q**2 + 114*e**6*g**5*h*q**3 + 108*e**6*g**5*h*q**2 + 53*e**6*g**4*h**2*q**5 + 572*e**6*g**4*h**2*\n",
      "q**4 + 204*e**6*g**4*h**2*q**3 + 365*e**6*g**3*h**3*q**6 + 530*e**6*g**3*h**3*q**5 + 45*e**6*g**2*h*\n",
      "*4*q**8 + 300*e**6*g**2*h**4*q**7 + 42*e**6*g*h**5*q**9 + e**6*h**6*q**11 + 2*e**5*f**7*q**7 + 32*e*\n",
      "*5*f**7*q**6 + 96*e**5*f**7*q**5 - 10*e**5*f**6*g*q**6 + 432*e**5*f**6*g*q**5 - 464*e**5*f**6*g*q**4\n",
      " + e**5*f**6*h*q**8 + 112*e**5*f**6*h*q**7 - 48*e**5*f**6*h*q**6 + 26*e**5*f**5*g**2*q**5 + 116*e**5\n",
      "*f**5*g**2*q**4 - 816*e**5*f**5*g**2*q**3 - 6*e**5*f**5*g*h*q**7 + 356*e**5*f**5*g*h*q**6 - 1576*e**\n",
      "5*f**5*g*h*q**5 + 72*e**5*f**5*h**2*q**8 - 264*e**5*f**5*h**2*q**7 - 8*e**5*f**4*g**3*q**5 - 50*e**5\n",
      "*f**4*g**3*q**4 - 582*e**5*f**4*g**3*q**3 - 12*e**5*f**4*g**3*q**2 + 35*e**5*f**4*g**2*h*q**6 - 1450\n",
      "*e**5*f**4*g**2*h*q**5 - 960*e**5*f**4*g**2*h*q**4 - 3*e**5*f**4*g*h**2*q**8 - 199*e**5*f**4*g*h**2*\n",
      "q**7 - 1450*e**5*f**4*g*h**2*q**6 + 12*e**5*f**4*h**3*q**9 - 204*e**5*f**4*h**3*q**8 - 16*e**5*f**3*\n",
      "g**4*q**4 - 168*e**5*f**3*g**4*q**3 - 80*e**5*f**3*g**4*q**2 - 200*e**5*f**3*g**3*h*q**5 - 1460*e**5\n",
      "*f**3*g**3*h*q**4 + 840*e**5*f**3*g**3*h*q**3 - 1426*e**5*f**3*g**2*h**2*q**6 + 572*e**5*f**3*g**2*h\n",
      "**2*q**5 - 192*e**5*f**3*g*h**3*q**8 - 336*e**5*f**3*g*h**3*q**7 - 60*e**5*f**3*h**4*q**9 - 14*e**5*\n",
      "f**2*g**5*q**3 - 20*e**5*f**2*g**5*q**2 + 8*e**5*f**2*g**4*h*q**5 - 124*e**5*f**2*g**4*h*q**4 + 464*\n",
      "e**5*f**2*g**4*h*q**3 - 16*e**5*f**2*g**4*h*q**2 - 87*e**5*f**2*g**3*h**2*q**6 + 491*e**5*f**2*g**3*\n",
      "h**2*q**5 + 1406*e**5*f**2*g**3*h**2*q**4 + 2*e**5*f**2*g**2*h**3*q**8 - 153*e**5*f**2*g**2*h**3*q**\n",
      "7 + 1318*e**5*f**2*g**2*h**3*q**6 - 30*e**5*f**2*g*h**4*q**9 + 120*e**5*f**2*g*h**4*q**8 - 6*e**5*f*\n",
      "*2*h**5*q**10 + 16*e**5*f*g**5*h*q**4 + 168*e**5*f*g**5*h*q**3 + 80*e**5*f*g**5*h*q**2 + 174*e**5*f*\n",
      "g**4*h**2*q**5 + 1344*e**5*f*g**4*h**2*q**4 - 24*e**5*f*g**4*h**2*q**3 + 4*e**5*f*g**3*h**3*q**7 + 1\n",
      "038*e**5*f*g**3*h**3*q**6 + 908*e**5*f*g**3*h**3*q**5 + 120*e**5*f*g**2*h**4*q**8 + 600*e**5*f*g**2*\n",
      "h**4*q**7 + 60*e**5*f*g*h**5*q**9 + 14*e**5*g**6*h*q**3 + 20*e**5*g**6*h*q**2 + 174*e**5*g**5*h**2*q\n",
      "**4 + 118*e**5*g**5*h**2*q**3 + 28*e**5*g**5*h**2*q**2 + 62*e**5*g**4*h**3*q**6 + 527*e**5*g**4*h**3\n",
      "*q**5 + 18*e**5*g**4*h**3*q**4 + 240*e**5*g**3*h**4*q**7 + 180*e**5*g**3*h**4*q**6 + 18*e**5*g**2*h*\n",
      "*5*q**9 + 84*e**5*g**2*h**5*q**8 + 6*e**5*g*h**6*q**10 + 3*e**4*f**8*q**7 - 84*e**4*f**8*q**6 + 171*\n",
      "e**4*f**8*q**5 - 38*e**4*f**7*g*q**6 + 232*e**4*f**7*g*q**5 + 168*e**4*f**7*g*q**4 - 36*e**4*f**7*h*\n",
      "q**7 + 312*e**4*f**7*h*q**6 + 4*e**4*f**6*g**2*q**6 + 23*e**4*f**6*g**2*q**5 + 735*e**4*f**6*g**2*q*\n",
      "*4 - 394*e**4*f**6*g**2*q**3 - 31*e**4*f**6*g*h*q**7 + 824*e**4*f**6*g*h*q**6 - 144*e**4*f**6*g*h*q*\n",
      "*5 + 39*e**4*f**6*h**2*q**8 + 222*e**4*f**6*h**2*q**7 + 8*e**4*f**5*g**3*q**5 + 232*e**4*f**5*g**3*q\n",
      "**4 - 34*e**4*f**5*g**3*q**3 + 36*e**4*f**5*g**3*q**2 + 206*e**4*f**5*g**2*h*q**6 + 404*e**4*f**5*g*\n",
      "*2*h*q**5 - 672*e**4*f**5*g**2*h*q**4 + 510*e**4*f**5*g*h**2*q**7 - 540*e**4*f**5*g*h**2*q**6 + 24*e\n",
      "**4*f**5*h**3*q**9 + 72*e**4*f**5*h**3*q**8 + 19*e**4*f**4*g**4*q**4 + 18*e**4*f**4*g**4*q**3 + 8*e*\n",
      "*4*f**4*g**4*q**2 - 8*e**4*f**4*g**3*h*q**6 + 139*e**4*f**4*g**3*h*q**5 - 1530*e**4*f**4*g**3*h*q**4\n",
      " + 888*e**4*f**4*g**3*h*q**3 + 98*e**4*f**4*g**2*h**2*q**7 - 1135*e**4*f**4*g**2*h**2*q**6 - 312*e**\n",
      "4*f**4*g**2*h**2*q**5 + 6*e**4*f**4*g*h**3*q**8 - 432*e**4*f**4*g*h**3*q**7 + 3*e**4*f**4*h**4*q**10\n",
      " + 9*e**4*f**4*h**4*q**9 - 16*e**4*f**3*g**4*h*q**5 - 464*e**4*f**3*g**4*h*q**4 + 68*e**4*f**3*g**4*\n",
      "h*q**3 - 72*e**4*f**3*g**4*h*q**2 - 298*e**4*f**3*g**3*h**2*q**6 - 1504*e**4*f**3*g**3*h**2*q**5 + 8\n",
      "40*e**4*f**3*g**3*h**2*q**4 - 912*e**4*f**3*g**2*h**3*q**7 + 144*e**4*f**3*g**2*h**3*q**6 - 48*e**4*\n",
      "f**3*g*h**4*q**9 - 144*e**4*f**3*g*h**4*q**8 - 38*e**4*f**2*g**5*h*q**4 - 36*e**4*f**2*g**5*h*q**3 -\n",
      " 16*e**4*f**2*g**5*h*q**2 + 4*e**4*f**2*g**4*h**2*q**6 - 347*e**4*f**2*g**4*h**2*q**5 + 855*e**4*f**\n",
      "2*g**4*h**2*q**4 - 594*e**4*f**2*g**4*h**2*q**3 - 115*e**4*f**2*g**3*h**3*q**7 + 134*e**4*f**2*g**3*\n",
      "h**3*q**6 + 372*e**4*f**2*g**3*h**3*q**5 - 129*e**4*f**2*g**2*h**4*q**8 + 198*e**4*f**2*g**2*h**4*q*\n",
      "*7 - 6*e**4*f**2*g*h**5*q**10 - 18*e**4*f**2*g*h**5*q**9 + 8*e**4*f*g**5*h**2*q**5 + 232*e**4*f*g**5\n",
      "*h**2*q**4 - 34*e**4*f*g**5*h**2*q**3 + 36*e**4*f*g**5*h**2*q**2 + 130*e**4*f*g**4*h**3*q**6 + 868*e\n",
      "**4*f*g**4*h**3*q**5 - 336*e**4*f*g**4*h**3*q**4 + 438*e**4*f*g**3*h**4*q**7 + 84*e**4*f*g**3*h**4*q\n",
      "**6 + 24*e**4*f*g**2*h**5*q**9 + 72*e**4*f*g**2*h**5*q**8 + 19*e**4*g**6*h**2*q**4 + 18*e**4*g**6*h*\n",
      "*2*q**3 + 8*e**4*g**6*h**2*q**2 + 185*e**4*g**5*h**3*q**5 - 60*e**4*g**5*h**3*q**4 + 100*e**4*g**5*h\n",
      "**3*q**3 + 45*e**4*g**4*h**4*q**7 + 261*e**4*g**4*h**4*q**6 - 87*e**4*g**4*h**4*q**5 + 84*e**4*g**3*\n",
      "h**5*q**8 + 12*e**4*g**3*h**5*q**7 + 3*e**4*g**2*h**6*q**10 + 9*e**4*g**2*h**6*q**9 + 12*e**3*f**9*q\n",
      "**7 - 92*e**3*f**9*q**6 + 36*e**3*f**9*q**5 - e**3*f**8*g*q**7 - 22*e**3*f**8*g*q**6 - 271*e**3*f**8\n",
      "*g*q**5 + 218*e**3*f**8*g*q**4 + 6*e**3*f**8*h*q**8 - 142*e**3*f**8*h*q**7 + 50*e**3*f**8*h*q**6 - 2\n",
      "*e**3*f**7*g**2*q**6 - 188*e**3*f**7*g**2*q**5 + 238*e**3*f**7*g**2*q**4 - 188*e**3*f**7*g**2*q**3 -\n",
      " 96*e**3*f**7*g*h*q**7 + 40*e**3*f**7*g*h*q**6 + 64*e**3*f**7*g*h*q**5 - 72*e**3*f**7*h**2*q**8 + 24\n",
      "*e**3*f**7*h**2*q**7 - 21*e**3*f**6*g**3*q**5 + 18*e**3*f**6*g**3*q**4 - 35*e**3*f**6*g**3*q**3 + 6*\n",
      "e**3*f**6*g**3*q**2 + 3*e**3*f**6*g**2*h*q**7 - 54*e**3*f**6*g**2*h*q**6 + 971*e**3*f**6*g**2*h*q**5\n",
      " - 790*e**3*f**6*g**2*h*q**4 - 36*e**3*f**6*g*h**2*q**8 + 366*e**3*f**6*g*h**2*q**7 - 108*e**3*f**6*\n",
      "g*h**2*q**6 - 12*e**3*f**6*h**3*q**9 + 4*e**3*f**6*h**3*q**8 + 6*e**3*f**5*g**3*h*q**6 + 564*e**3*f*\n",
      "*5*g**3*h*q**5 - 714*e**3*f**5*g**3*h*q**4 + 564*e**3*f**5*g**3*h*q**3 + 216*e**3*f**5*g**2*h**2*q**\n",
      "7 + 432*e**3*f**5*g**2*h**2*q**6 - 408*e**3*f**5*g**2*h**2*q**5 + 216*e**3*f**5*g*h**3*q**8 - 72*e**\n",
      "3*f**5*g*h**3*q**7 + 63*e**3*f**4*g**4*h*q**5 - 54*e**3*f**4*g**4*h*q**4 + 105*e**3*f**4*g**4*h*q**3\n",
      " - 18*e**3*f**4*g**4*h*q**2 - 3*e**3*f**4*g**3*h**2*q**7 + 294*e**3*f**4*g**3*h**2*q**6 - 1287*e**3*\n",
      "f**4*g**3*h**2*q**5 + 1062*e**3*f**4*g**3*h**2*q**4 + 72*e**3*f**4*g**2*h**3*q**8 - 246*e**3*f**4*g*\n",
      "*2*h**3*q**7 + 24*e**3*f**4*g**2*h**3*q**6 + 36*e**3*f**4*g*h**4*q**9 - 12*e**3*f**4*g*h**4*q**8 - 6\n",
      "*e**3*f**3*g**4*h**2*q**6 - 564*e**3*f**3*g**4*h**2*q**5 + 714*e**3*f**3*g**4*h**2*q**4 - 564*e**3*f\n",
      "**3*g**4*h**2*q**3 - 192*e**3*f**3*g**3*h**3*q**7 - 616*e**3*f**3*g**3*h**3*q**6 + 480*e**3*f**3*g**\n",
      "3*h**3*q**5 - 216*e**3*f**3*g**2*h**4*q**8 + 72*e**3*f**3*g**2*h**4*q**7 - 63*e**3*f**2*g**5*h**2*q*\n",
      "*5 + 54*e**3*f**2*g**5*h**2*q**4 - 105*e**3*f**2*g**5*h**2*q**3 + 18*e**3*f**2*g**5*h**2*q**2 + e**3\n",
      "*f**2*g**4*h**3*q**7 - 338*e**3*f**2*g**4*h**3*q**6 + 745*e**3*f**2*g**4*h**3*q**5 - 626*e**3*f**2*g\n",
      "**4*h**3*q**4 - 60*e**3*f**2*g**3*h**4*q**8 - 38*e**3*f**2*g**3*h**4*q**7 + 76*e**3*f**2*g**3*h**4*q\n",
      "**6 - 36*e**3*f**2*g**2*h**5*q**9 + 12*e**3*f**2*g**2*h**5*q**8 + 2*e**3*f*g**5*h**3*q**6 + 188*e**3\n",
      "*f*g**5*h**3*q**5 - 238*e**3*f*g**5*h**3*q**4 + 188*e**3*f*g**5*h**3*q**3 + 60*e**3*f*g**4*h**4*q**7\n",
      " + 236*e**3*f*g**4*h**4*q**6 - 172*e**3*f*g**4*h**4*q**5 + 72*e**3*f*g**3*h**5*q**8 - 24*e**3*f*g**3\n",
      "*h**5*q**7 + 21*e**3*g**6*h**3*q**5 - 18*e**3*g**6*h**3*q**4 + 35*e**3*g**6*h**3*q**3 - 6*e**3*g**6*\n",
      "h**3*q**2 + 120*e**3*g**5*h**4*q**6 - 158*e**3*g**5*h**4*q**5 + 136*e**3*g**5*h**4*q**4 + 18*e**3*g*\n",
      "*4*h**5*q**8 + 60*e**3*g**4*h**5*q**7 - 42*e**3*g**4*h**5*q**6 + 12*e**3*g**3*h**6*q**9 - 4*e**3*g**\n",
      "3*h**6*q**8 + 9*e**2*f**10*q**7 + 22*e**2*f**10*q**6 - 26*e**2*f**10*q**5 + 78*e**2*f**9*g*q**6 - 16\n",
      "4*e**2*f**9*g*q**5 + 136*e**2*f**9*g*q**4 + 12*e**2*f**9*h*q**8 + 16*e**2*f**9*h*q**7 - 20*e**2*f**9\n",
      "*h*q**6 + 15*e**2*f**8*g**2*q**6 - 39*e**2*f**8*g**2*q**5 + 64*e**2*f**8*g**2*q**4 - 32*e**2*f**8*g*\n",
      "*2*q**3 + 6*e**2*f**8*g*h*q**7 - 176*e**2*f**8*g*h*q**6 + 178*e**2*f**8*g*h*q**5 + 3*e**2*f**8*h**2*\n",
      "q**9 + 4*e**2*f**8*h**2*q**8 - 5*e**2*f**8*h**2*q**7 - 312*e**2*f**7*g**2*h*q**6 + 656*e**2*f**7*g**\n",
      "2*h*q**5 - 544*e**2*f**7*g**2*h*q**4 - 48*e**2*f**7*g*h**2*q**8 - 64*e**2*f**7*g*h**2*q**7 + 80*e**2\n",
      "*f**7*g*h**2*q**6 - 60*e**2*f**6*g**3*h*q**6 + 156*e**2*f**6*g**3*h*q**5 - 256*e**2*f**6*g**3*h*q**4\n",
      " + 128*e**2*f**6*g**3*h*q**3 - 114*e**2*f**6*g**2*h**2*q**7 + 484*e**2*f**6*g**2*h**2*q**6 - 452*e**\n",
      "2*f**6*g**2*h**2*q**5 - 12*e**2*f**6*g*h**3*q**9 - 16*e**2*f**6*g*h**3*q**8 + 20*e**2*f**6*g*h**3*q*\n",
      "*7 + 468*e**2*f**5*g**3*h**2*q**6 - 984*e**2*f**5*g**3*h**2*q**5 + 816*e**2*f**5*g**3*h**2*q**4 + 72\n",
      "*e**2*f**5*g**2*h**3*q**8 + 96*e**2*f**5*g**2*h**3*q**7 - 120*e**2*f**5*g**2*h**3*q**6 + 90*e**2*f**\n",
      "4*g**4*h**2*q**6 - 234*e**2*f**4*g**4*h**2*q**5 + 384*e**2*f**4*g**4*h**2*q**4 - 192*e**2*f**4*g**4*\n",
      "h**2*q**3 + 216*e**2*f**4*g**3*h**3*q**7 - 616*e**2*f**4*g**3*h**3*q**6 + 548*e**2*f**4*g**3*h**3*q*\n",
      "*5 + 18*e**2*f**4*g**2*h**4*q**9 + 24*e**2*f**4*g**2*h**4*q**8 - 30*e**2*f**4*g**2*h**4*q**7 - 312*e\n",
      "**2*f**3*g**4*h**3*q**6 + 656*e**2*f**3*g**4*h**3*q**5 - 544*e**2*f**3*g**4*h**3*q**4 - 48*e**2*f**3\n",
      "*g**3*h**4*q**8 - 64*e**2*f**3*g**3*h**4*q**7 + 80*e**2*f**3*g**3*h**4*q**6 - 60*e**2*f**2*g**5*h**3\n",
      "*q**6 + 156*e**2*f**2*g**5*h**3*q**5 - 256*e**2*f**2*g**5*h**3*q**4 + 128*e**2*f**2*g**5*h**3*q**3 -\n",
      " 159*e**2*f**2*g**4*h**4*q**7 + 374*e**2*f**2*g**4*h**4*q**6 - 322*e**2*f**2*g**4*h**4*q**5 - 12*e**\n",
      "2*f**2*g**3*h**5*q**9 - 16*e**2*f**2*g**3*h**5*q**8 + 20*e**2*f**2*g**3*h**5*q**7 + 78*e**2*f*g**5*h\n",
      "**4*q**6 - 164*e**2*f*g**5*h**4*q**5 + 136*e**2*f*g**5*h**4*q**4 + 12*e**2*f*g**4*h**5*q**8 + 16*e**\n",
      "2*f*g**4*h**5*q**7 - 20*e**2*f*g**4*h**5*q**6 + 15*e**2*g**6*h**4*q**6 - 39*e**2*g**6*h**4*q**5 + 64\n",
      "*e**2*g**6*h**4*q**4 - 32*e**2*g**6*h**4*q**3 + 42*e**2*g**5*h**5*q**7 - 88*e**2*g**5*h**5*q**6 + 74\n",
      "*e**2*g**5*h**5*q**5 + 3*e**2*g**4*h**6*q**9 + 4*e**2*g**4*h**6*q**8 - 5*e**2*g**4*h**6*q**7 - 12*e*\n",
      "f**11*q**7 + 32*e*f**11*q**6 - 28*e*f**11*q**5 - 6*e*f**10*g*q**7 + 24*e*f**10*g*q**6 - 44*e*f**10*g\n",
      "*q**5 + 28*e*f**10*g*q**4 - 6*e*f**10*h*q**8 + 16*e*f**10*h*q**7 - 14*e*f**10*h*q**6 + 60*e*f**9*g*h\n",
      "*q**7 - 160*e*f**9*g*h*q**6 + 140*e*f**9*g*h*q**5 + 30*e*f**8*g**2*h*q**7 - 120*e*f**8*g**2*h*q**6 +\n",
      " 220*e*f**8*g**2*h*q**5 - 140*e*f**8*g**2*h*q**4 + 30*e*f**8*g*h**2*q**8 - 80*e*f**8*g*h**2*q**7 + 7\n",
      "0*e*f**8*g*h**2*q**6 - 120*e*f**7*g**2*h**2*q**7 + 320*e*f**7*g**2*h**2*q**6 - 280*e*f**7*g**2*h**2*\n",
      "q**5 - 60*e*f**6*g**3*h**2*q**7 + 240*e*f**6*g**3*h**2*q**6 - 440*e*f**6*g**3*h**2*q**5 + 280*e*f**6\n",
      "*g**3*h**2*q**4 - 60*e*f**6*g**2*h**3*q**8 + 160*e*f**6*g**2*h**3*q**7 - 140*e*f**6*g**2*h**3*q**6 +\n",
      " 120*e*f**5*g**3*h**3*q**7 - 320*e*f**5*g**3*h**3*q**6 + 280*e*f**5*g**3*h**3*q**5 + 60*e*f**4*g**4*\n",
      "h**3*q**7 - 240*e*f**4*g**4*h**3*q**6 + 440*e*f**4*g**4*h**3*q**5 - 280*e*f**4*g**4*h**3*q**4 + 60*e\n",
      "*f**4*g**3*h**4*q**8 - 160*e*f**4*g**3*h**4*q**7 + 140*e*f**4*g**3*h**4*q**6 - 60*e*f**3*g**4*h**4*q\n",
      "**7 + 160*e*f**3*g**4*h**4*q**6 - 140*e*f**3*g**4*h**4*q**5 - 30*e*f**2*g**5*h**4*q**7 + 120*e*f**2*\n",
      "g**5*h**4*q**6 - 220*e*f**2*g**5*h**4*q**5 + 140*e*f**2*g**5*h**4*q**4 - 30*e*f**2*g**4*h**5*q**8 + \n",
      "80*e*f**2*g**4*h**5*q**7 - 70*e*f**2*g**4*h**5*q**6 + 12*e*f*g**5*h**5*q**7 - 32*e*f*g**5*h**5*q**6 \n",
      "+ 28*e*f*g**5*h**5*q**5 + 6*e*g**6*h**5*q**7 - 24*e*g**6*h**5*q**6 + 44*e*g**6*h**5*q**5 - 28*e*g**6\n",
      "*h**5*q**4 + 6*e*g**5*h**6*q**8 - 16*e*g**5*h**6*q**7 + 14*e*g**5*h**6*q**6 + f**12*q**8 - 5*f**12*q\n",
      "**7 + 10*f**12*q**6 - 7*f**12*q**5 - 6*f**10*g*h*q**8 + 30*f**10*g*h*q**7 - 60*f**10*g*h*q**6 + 42*f\n",
      "**10*g*h*q**5 + 15*f**8*g**2*h**2*q**8 - 75*f**8*g**2*h**2*q**7 + 150*f**8*g**2*h**2*q**6 - 105*f**8\n",
      "*g**2*h**2*q**5 - 20*f**6*g**3*h**3*q**8 + 100*f**6*g**3*h**3*q**7 - 200*f**6*g**3*h**3*q**6 + 140*f\n",
      "**6*g**3*h**3*q**5 + 15*f**4*g**4*h**4*q**8 - 75*f**4*g**4*h**4*q**7 + 150*f**4*g**4*h**4*q**6 - 105\n",
      "*f**4*g**4*h**4*q**5 - 6*f**2*g**5*h**5*q**8 + 30*f**2*g**5*h**5*q**7 - 60*f**2*g**5*h**5*q**6 + 42*\n",
      "f**2*g**5*h**5*q**5 + g**6*h**6*q**8 - 5*g**6*h**6*q**7 + 10*g**6*h**6*q**6 - 7*g**6*h**6*q**5\n"
     ]
    }
   ],
   "source": [
    "print_wrapped_text(str(total_poly))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "91028a48",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle g^{6} h^{6} q^{8} - 5 g^{6} h^{6} q^{7} + 10 g^{6} h^{6} q^{6} - 7 g^{6} h^{6} q^{5}$"
      ],
      "text/plain": [
       "g**6*h**6*q**8 - 5*g**6*h**6*q**7 + 10*g**6*h**6*q**6 - 7*g**6*h**6*q**5"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "total_poly.subs({f:0, e:0})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c9132edb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For the graph gadget G_ 3 the interval where the difference is negative is [ 0.7 , 1.08 ]\n",
      "For the graph gadget G_ 4 the interval where the difference is negative is [ 0.62 , 1.25 ]\n",
      "For the graph gadget G_ 5 the interval where the difference is negative is [ 0.59 , 1.32 ]\n",
      "For the graph gadget G_ 6 the interval where the difference is negative is [ 0.58 , 1.36 ]\n",
      "For the graph gadget G_ 11 the interval where the difference is negative is [ 0.56 , 1.42 ]\n",
      "For the graph gadget G_ 21 the interval where the difference is negative is [ 0.56 , 1.42 ]\n",
      "For the graph gadget G_ 31 the interval where the difference is negative is [ 0.56 , 1.43 ]\n",
      "For the graph gadget G_ 41 the interval where the difference is negative is [ 0.56 , 1.43 ]\n",
      "For the graph gadget G_ 51 the interval where the difference is negative is [ 0.56 , 1.43 ]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np \n",
    "from sympy import Matrix, nroots, symbols\n",
    "from sympy import S\n",
    "\n",
    "x, y, Q= symbols('x y Q')\n",
    "q, e, f, g, h = symbols('q e f g h')\n",
    "for n in [3, 4, 5, 6, 11, 21, 31, 41, 51]:\n",
    "    x = S(1)/S(99)\n",
    "    y = S(99)\n",
    "    start = 0\n",
    "    end = 2\n",
    "    for i in range(50, 150):\n",
    "\n",
    "        Q = S(i)/S(100)\n",
    "    \n",
    "        polyq = total_poly.subs({q:Q})\n",
    "        M = Matrix([[x, 0, 0, 0], [y,x + y + x*y, 0, y + (Q**(-1))*x*y],  [x*y*(Q**(-1)), y+x*y*Q**(-1), x+y+x*y, 0], [Q, Q, 0, Q+x]])\n",
    "\n",
    "        N = Matrix([[Q**2*x, Q**2*y,Q*(2*x*y + y**2 + x*y**2), Q**3]]).transpose()\n",
    "        M_n = M**n*N\n",
    "        a, b, c, d = M_n[0]/Q**2, M_n[1]/Q**2, M_n[2]/Q, M_n[3]/Q**3\n",
    "\n",
    "    \n",
    "\n",
    "        X = polyq.subs({e: a, f: b, g: c, h: d}).expand()\n",
    "        if ((X < 0) and (start == 0)):\n",
    "            start = float(i/100)\n",
    "        if (X < 0):\n",
    "            end = float(i/100)\n",
    "    print(\"For the graph gadget G_\",n, \"the interval where the difference is negative is [\",start,\",\", end, \"]\")\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c929f9e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

